An Infinite Family of Artin-Schreier Curves with Minimal a-number

Let $p$ be an odd prime and $k$ be an algebraically closed field with characteristic $p$. Booher and Cais showed that the $a$-number of a $\mathbb Z/p \mathbb Z$-Galois cover of curves $\phi: Y \to X$ must be greater than a lower bound determined by the ramification of $\phi$. In this paper, we provide evidence that the lower bound is optimal by finding examples of Artin-Schreier curves that have $a$-number equal to its lower bound for all $p$. Furthermore we use formal patching to generate infinite families of Artin-Schreier curves with $a$-number equal to the lower bound in any characteristic.

==> anc/listofpolynomials.txt <==
p=3
(t^4 + 2*t^3 + t + 1)/t^5 
p=5
(3*t^8 + 4*t^7 + 3*t^5 + 3*t^3 + 4*t^2 + 2*t + 1)/t^9 
(3*t^13 + 3*t^12 + 4*t^10 + t^8 + 3*t^7 + 2*t^5 + 3*t^3 + 4*t^2 + 2*t + 1)/t^14 
(3*t^18 + 3*t^17 + 2*t^16 + 4*t^15 + 2*t^13 + 2*t^12 + 3*t^11 + t^10 + 4*t^8 + 3*t^7 + 2*t^6 + 2*t^3 + 2*t^2 + 2*t + 1)/t^19 
p=7
(2*t^12 + 4*t^10 + 4*t^9 + 5*t^8 + 2*t^7 + 3*t^5 + 2*t^4 + 2*t^3 + 5*t^2 + 4*t + 1)/t^13 
(5*t^19 + t^18 + 3*t^17 + 6*t^16 + t^15 + 3*t^12 + t^8 + 5*t^7 + 2*t^5 + t^3 + 5*t^2 + 1)/t^20 
(5*t^25 + 4*t^24 + 2*t^23 + 4*t^22 + 2*t^21 + 6*t^19 + 5*t^17 + 6*t^16 + t^15 + 2*t^10 + 3*t^9 + 2*t^7 + 5*t^5 + 4*t^4 + 4*t^3 + t + 1)/t^27 
(4*t^33 + 4*t^32 + 6*t^30 + 3*t^29 + 2*t^28 + 3*t^26 + 4*t^25 + t^24 + 6*t^23 + 5*t^22 + 6*t^21 + t^18 + 6*t^17 + 2*t^16 + 3*t^15 + 3*t^14 + 4*t^11 + 5*t^10 + t^9 + t^8 + 2*t^7 + 5*t^4 + 2*t^3 + t + 1)/t^34 
(t^40 + 4*t^38 + 4*t^37 + 3*t^36 + 6*t^35 + 4*t^33 + 4*t^32 + 4*t^31 + 4*t^30 + 6*t^29 + 2*t^28 + 4*t^26 + 5*t^25 + t^24 + 3*t^23 + 4*t^22 + 2*t^21 + 2*t^19 + 4*t^17 + 3*t^16 + 5*t^15 + 5*t^14 + 6*t^12 + 3*t^11 + t^10 + 3*t^9 + 6*t^8 + 4*t^7 + 2*t^4 + t^3 + t^2 + 4*t + 1)/t^41 
p=11
(6*t^20 + 10*t^19 + 5*t^18 + 5*t^17 + 3*t^16 + 8*t^15 + 8*t^14 + 5*t^13 + 5*t^12 + 6*t^11 + 7*t^9 + 2*t^8 + 7*t^7 + 5*t^6 + 4*t^5 + 8*t^4 + 8*t^3 + 2*t + 1)/t^21 
(t^31 + 5*t^30 + 6*t^29 + 4*t^28 + 3*t^27 + t^26 + 9*t^25 + 9*t^24 + 9*t^23 + 4*t^22 + 9*t^20 + 8*t^18 + t^17 + 7*t^16 + 5*t^15 + 2*t^14 + 5*t^13 + 7*t^12 + t^11 + 10*t^9 + 6*t^8 + 3*t^6 + 4*t^5 + 3*t^4 + 9*t^3 + 10*t^2 + 4*t + 1)/t^32 
(5*t^42 + 6*t^41 + 4*t^40 + 10*t^39 + 7*t^38 + 10*t^37 + 7*t^36 + 4*t^35 + 2*t^34 + 10*t^31 + 10*t^30 + 10*t^29 + 7*t^27 + 6*t^26 + 9*t^25 + t^24 + 6*t^23 + 6*t^22 + t^20 + 3*t^19 + 3*t^17 + t^16 + 7*t^15 + 4*t^14 + 9*t^13 + 8*t^12 + 6*t^11 + 3*t^8 + 3*t^6 + 3*t^5 + 6*t^4 + 3*t^3 + 8*t^2 + 7*t + 1)/t^43 
(9*t^53 + 2*t^52 + 2*t^51 + 2*t^50 + t^49 + t^48 + 6*t^47 + 6*t^46 + 3*t^45 + 10*t^44 + 3*t^42 + 6*t^41 + 7*t^40 + 9*t^39 + 8*t^38 + 10*t^37 + 4*t^36 + t^35 + 5*t^34 + 5*t^33 + 2*t^31 + 9*t^30 + 10*t^28 + 3*t^27 + 9*t^26 + 9*t^25 + 10*t^23 + 2*t^22 + 4*t^20 + 7*t^19 + 2*t^18 + 2*t^17 + 8*t^16 + 4*t^15 + 6*t^14 + 2*t^13 + 9*t^12 + 2*t^9 + 9*t^8 + 10*t^7 + 4*t^6 + 10*t^5 + t^4 + 3*t^3 + 6*t^2 + 6*t + 1)/t^54 
(8*t^64 + t^63 + 8*t^62 + 9*t^60 + 3*t^59 + 4*t^58 + 10*t^57 + 5*t^56 + 3*t^55 + 5*t^53 + 10*t^52 + 5*t^51 + t^50 + 3*t^49 + 2*t^48 + 5*t^46 + 8*t^45 + 5*t^44 + 4*t^42 + t^41 + 8*t^40 + 2*t^39 + 4*t^38 + 7*t^37 + 9*t^36 + 3*t^35 + 4*t^34 + 7*t^33 + 7*t^31 + 4*t^30 + 7*t^29 + 7*t^28 + 4*t^27 + 9*t^26 + 6*t^25 + t^24 + 4*t^22 + 7*t^20 + 7*t^19 + 2*t^18 + 8*t^17 + 9*t^16 + 9*t^15 + 8*t^14 + 2*t^13 + 9*t^12 + 10*t^11 + 5*t^9 + t^8 + 9*t^7 + 5*t^6 + 6*t^5 + t^4 + 8*t^3 + t^2 + 1)/t^65 
(5*t^75 + 6*t^74 + 4*t^73 + 3*t^72 + 9*t^71 + 6*t^70 + 7*t^69 + 7*t^68 + 10*t^67 + 4*t^66 + t^64 + 3*t^63 + 4*t^62 + 7*t^61 + 3*t^60 + 2*t^59 + 9*t^58 + 7*t^57 + 6*t^56 + 3*t^55 + 4*t^53 + 2*t^52 + 10*t^51 + 6*t^50 + 2*t^49 + 9*t^48 + 8*t^47 + 8*t^46 + 5*t^45 + 10*t^44 + 8*t^42 + 6*t^41 + 10*t^40 + 5*t^39 + 5*t^38 + 10*t^37 + t^35 + 8*t^33 + 6*t^31 + 8*t^30 + 10*t^29 + t^28 + 2*t^27 + 6*t^26 + 6*t^25 + 10*t^24 + 2*t^23 + 7*t^22 + 2*t^20 + 5*t^19 + 3*t^16 + 10*t^15 + 8*t^14 + 10*t^13 + 4*t^12 + 3*t^11 + 10*t^9 + 2*t^8 + 2*t^7 + t^5 + 4*t^4 + 3*t^3 + 6*t^2 + 1)/t^76 
(9*t^85 + 8*t^84 + 3*t^83 + 10*t^82 + 6*t^81 + 6*t^80 + 3*t^79 + 3*t^78 + 9*t^77 + t^75 + 6*t^74 + 5*t^73 + 10*t^72 + 8*t^71 + 10*t^70 + 2*t^69 + 2*t^68 + 4*t^66 + 4*t^64 + 7*t^63 + 6*t^62 + 3*t^61 + 3*t^60 + 7*t^59 + 4*t^58 + 2*t^57 + 4*t^56 + 4*t^55 + 10*t^53 + 8*t^52 + 5*t^51 + 6*t^49 + 7*t^48 + t^47 + 2*t^46 + 7*t^45 + 6*t^44 + 2*t^42 + 8*t^41 + 9*t^40 + 5*t^39 + 9*t^38 + 4*t^37 + 3*t^36 + 8*t^35 + 9*t^34 + 4*t^33 + 6*t^31 + 4*t^30 + 9*t^29 + 9*t^28 + 8*t^27 + 5*t^26 + 4*t^25 + 2*t^24 + 2*t^23 + 2*t^22 + t^19 + 5*t^18 + 4*t^17 + t^15 + 5*t^13 + 8*t^12 + 4*t^11 + 7*t^9 + 2*t^8 + 6*t^7 + 6*t^6 + t^4 + 7*t^3 + 5*t^2 + 4*t + 1)/t^87 
(9*t^97 + 4*t^96 + 4*t^95 + 6*t^94 + 4*t^93 + 6*t^92 + 9*t^91 + 5*t^89 + 6*t^88 + 7*t^86 + 6*t^85 + 4*t^84 + 8*t^83 + 2*t^82 + 10*t^81 + 4*t^80 + 3*t^79 + 6*t^78 + 8*t^77 + 3*t^75 + 3*t^74 + 3*t^72 + 6*t^71 + 7*t^70 + 8*t^69 + t^68 + 5*t^67 + 8*t^66 + 3*t^64 + 9*t^63 + 6*t^62 + 9*t^61 + 7*t^60 + 8*t^59 + 7*t^57 + 9*t^56 + 5*t^55 + 6*t^53 + 4*t^52 + 6*t^51 + 8*t^50 + 3*t^49 + 5*t^48 + t^47 + 3*t^46 + 2*t^45 + 3*t^44 + 6*t^42 + 8*t^40 + 9*t^39 + 2*t^38 + 7*t^37 + 4*t^36 + 8*t^35 + 8*t^34 + 9*t^33 + 3*t^31 + 4*t^30 + 10*t^29 + 8*t^28 + 8*t^27 + 5*t^26 + 6*t^25 + 2*t^24 + 10*t^23 + 6*t^22 + 2*t^20 + 3*t^19 + 4*t^18 + t^17 + t^16 + 7*t^15 + 7*t^14 + 10*t^13 + 10*t^11 + 10*t^8 + 5*t^7 + 5*t^6 + 9*t^4 + 3*t^3 + 7*t + 1)/t^98 
(8*t^108 + 2*t^107 + 2*t^106 + 7*t^103 + t^102 + 9*t^101 + 6*t^100 + 3*t^99 + 4*t^97 + 6*t^96 + 3*t^95 + 2*t^94 + 5*t^93 + 2*t^92 + t^91 + 10*t^90 + 10*t^89 + 3*t^88 + 6*t^86 + 10*t^85 + 6*t^84 + 9*t^83 + 3*t^82 + 10*t^81 + 6*t^80 + 6*t^79 + 6*t^78 + 8*t^77 + t^75 + 2*t^74 + 2*t^72 + 2*t^71 + 7*t^69 + 5*t^68 + 4*t^67 + 3*t^66 + 3*t^64 + 6*t^63 + 9*t^62 + 3*t^61 + 4*t^60 + 9*t^59 + 7*t^58 + 7*t^57 + 10*t^56 + 4*t^55 + 8*t^53 + 9*t^52 + t^51 + 6*t^50 + 8*t^49 + 5*t^48 + 10*t^47 + 7*t^46 + t^45 + 5*t^44 + 10*t^42 + 3*t^41 + 7*t^40 + 9*t^39 + 3*t^38 + 9*t^36 + 8*t^35 + 10*t^34 + 3*t^33 + 8*t^30 + 8*t^28 + t^27 + 7*t^26 + 10*t^25 + 7*t^24 + 2*t^22 + 2*t^20 + 8*t^18 + 4*t^17 + 7*t^16 + 10*t^15 + 3*t^14 + 7*t^13 + 6*t^12 + 10*t^11 + 9*t^9 + 3*t^8 + 6*t^7 + 9*t^6 + 10*t^5 + 6*t^4 + 7*t^3 + t^2 + 4*t + 1)/t^109 
p=13
(2*t^24 + 11*t^23 + 8*t^21 + 5*t^20 + 11*t^19 + 8*t^17 + 12*t^16 + 4*t^15 + 11*t^14 + 5*t^13 + 8*t^11 + 5*t^10 + 9*t^9 + 7*t^8 + 11*t^7 + 12*t^6 + 2*t^5 + t^4 + 2*t^3 + 4*t^2 + 1)/t^25 
(3*t^37 + t^36 + 3*t^35 + 11*t^34 + 4*t^33 + 2*t^32 + 6*t^31 + 11*t^30 + 4*t^29 + 4*t^27 + 10*t^26 + 8*t^24 + 9*t^23 + 10*t^22 + 5*t^21 + 3*t^20 + 6*t^19 + 9*t^18 + 4*t^17 + 2*t^16 + 12*t^15 + 4*t^14 + 9*t^13 + 12*t^11 + 3*t^10 + 11*t^9 + 3*t^8 + 6*t^7 + 8*t^6 + 12*t^5 + 5*t^4 + 11*t^3 + t^2 + 10*t + 1)/t^38 
(8*t^50 + 9*t^49 + 5*t^48 + 3*t^46 + 12*t^45 + 7*t^44 + 3*t^43 + 9*t^42 + 6*t^41 + 3*t^40 + 5*t^39 + 12*t^37 + 10*t^36 + 12*t^35 + t^34 + 11*t^33 + 4*t^32 + t^31 + 9*t^30 + 6*t^29 + 9*t^28 + 9*t^27 + 12*t^26 + 11*t^24 + 12*t^23 + 10*t^22 + 12*t^21 + 10*t^20 + 8*t^19 + 12*t^18 + 6*t^17 + 7*t^16 + 6*t^15 + 5*t^14 + t^13 + 10*t^11 + 7*t^10 + t^8 + 3*t^7 + 5*t^6 + 3*t^5 + t^4 + 12*t^3 + 7*t^2 + 9*t + 1)/t^51 
(8*t^63 + 10*t^62 + 6*t^61 + 7*t^60 + 8*t^59 + 5*t^58 + 11*t^57 + 9*t^56 + 5*t^55 + 8*t^54 + 5*t^53 + 6*t^52 + 12*t^50 + t^49 + 12*t^48 + 7*t^47 + 4*t^46 + 10*t^45 + 7*t^44 + 5*t^43 + 4*t^42 + 11*t^41 + 11*t^40 + 11*t^39 + 11*t^37 + 12*t^36 + t^35 + 7*t^34 + 2*t^33 + 12*t^32 + 6*t^31 + 11*t^30 + 9*t^29 + 7*t^28 + t^27 + t^26 + 6*t^24 + 11*t^23 + 7*t^22 + 12*t^21 + 7*t^20 + 3*t^19 + 5*t^17 + 4*t^16 + 9*t^15 + 5*t^14 + 4*t^13 + 7*t^11 + 5*t^10 + 10*t^9 + 6*t^8 + 6*t^7 + 8*t^6 + 12*t^5 + 11*t^4 + 11*t^3 + 3*t^2 + 8*t + 1)/t^64 
(4*t^76 + 11*t^75 + t^74 + 8*t^73 + 6*t^72 + 3*t^71 + 3*t^70 + 3*t^69 + 9*t^68 + t^67 + 6*t^66 + 5*t^65 + 4*t^63 + 8*t^62 + 7*t^61 + 12*t^60 + 5*t^59 + 11*t^58 + 5*t^57 + 11*t^56 + t^55 + 5*t^54 + 6*t^53 + 12*t^52 + 5*t^49 + 7*t^48 + 7*t^47 + 9*t^46 + 4*t^45 + 9*t^44 + 4*t^43 + 4*t^42 + 10*t^41 + t^40 + 6*t^37 + t^35 + 9*t^34 + 6*t^33 + 8*t^32 + 2*t^31 + 9*t^30 + 10*t^29 + 4*t^28 + t^27 + 10*t^26 + 7*t^24 + t^23 + 2*t^22 + 3*t^21 + 2*t^20 + 4*t^19 + 2*t^18 + 11*t^17 + 8*t^16 + 3*t^14 + 7*t^13 + 3*t^11 + t^10 + 9*t^9 + 3*t^8 + 12*t^7 + 5*t^6 + 12*t^5 + 9*t^4 + 9*t^3 + 6*t^2 + 7*t + 1)/t^77 
(8*t^89 + 11*t^88 + 2*t^87 + 5*t^86 + 7*t^85 + 4*t^84 + 12*t^83 + 7*t^82 + t^81 + 4*t^80 + t^79 + 3*t^76 + 6*t^75 + 3*t^74 + 6*t^73 + 8*t^72 + 3*t^71 + 8*t^70 + 12*t^68 + 12*t^67 + 7*t^66 + 5*t^65 + 5*t^63 + 9*t^62 + 11*t^61 + 4*t^60 + 10*t^59 + 4*t^58 + 10*t^57 + 3*t^56 + 11*t^55 + 10*t^54 + 7*t^53 + 4*t^49 + 4*t^48 + t^47 + 7*t^46 + 8*t^45 + 11*t^44 + t^43 + 2*t^42 + 5*t^41 + 5*t^40 + 10*t^39 + 12*t^37 + 4*t^36 + 8*t^35 + 6*t^34 + 10*t^33 + 8*t^32 + t^31 + 10*t^30 + 7*t^29 + 11*t^28 + t^27 + 3*t^26 + 3*t^24 + 2*t^23 + 10*t^22 + t^21 + 4*t^20 + 2*t^19 + 9*t^18 + 12*t^17 + 7*t^16 + 10*t^15 + 7*t^14 + 10*t^13 + 12*t^11 + 11*t^10 + 2*t^9 + 9*t^8 + 4*t^7 + 3*t^6 + t^5 + 3*t^4 + 8*t^3 + 12*t^2 + 10*t + 1)/t^90 
(5*t^102 + 8*t^101 + 9*t^100 + 4*t^99 + 8*t^98 + 3*t^97 + 3*t^96 + 6*t^95 + 11*t^94 + 6*t^93 + 6*t^92 + 6*t^91 + 3*t^89 + 8*t^88 + 6*t^87 + 7*t^86 + 5*t^85 + 2*t^84 + 7*t^81 + t^80 + 2*t^79 + 7*t^78 + 3*t^76 + t^75 + 11*t^74 + 9*t^73 + 12*t^72 + 3*t^71 + 6*t^70 + t^69 + 2*t^68 + 8*t^67 + 7*t^66 + 11*t^65 + 12*t^63 + 2*t^62 + t^61 + 4*t^60 + 6*t^59 + 12*t^58 + 2*t^57 + 4*t^56 + 4*t^55 + 10*t^54 + 4*t^53 + 8*t^52 + 12*t^50 + 5*t^49 + 12*t^48 + 7*t^47 + 8*t^46 + 4*t^45 + 12*t^44 + 11*t^43 + 10*t^41 + t^40 + 12*t^39 + 3*t^37 + 8*t^36 + 10*t^35 + 5*t^34 + 11*t^33 + 3*t^32 + t^31 + 11*t^30 + 7*t^29 + 7*t^28 + 11*t^27 + 4*t^26 + 4*t^24 + 2*t^23 + 3*t^22 + 8*t^21 + 7*t^20 + 5*t^19 + 3*t^18 + 12*t^17 + 8*t^16 + 2*t^15 + t^14 + t^13 + 10*t^11 + 4*t^10 + 12*t^9 + 11*t^8 + 4*t^7 + 7*t^6 + 9*t^5 + 6*t^4 + 7*t^3 + 7*t^2 + 9*t + 1)/t^103 
(10*t^115 + 8*t^114 + 3*t^113 + 10*t^112 + 11*t^111 + 6*t^110 + 6*t^109 + 8*t^108 + 7*t^107 + 12*t^106 + 7*t^105 + 9*t^104 + 10*t^102 + 7*t^101 + 6*t^100 + 11*t^99 + 12*t^98 + 3*t^97 + 9*t^96 + 7*t^95 + 11*t^94 + 9*t^93 + 3*t^92 + 5*t^91 + 7*t^89 + 4*t^88 + 7*t^86 + 11*t^85 + 8*t^84 + t^83 + 12*t^82 + t^81 + 11*t^80 + t^79 + 5*t^78 + 5*t^76 + 12*t^75 + 6*t^74 + 11*t^73 + 8*t^72 + 11*t^71 + 7*t^70 + 3*t^69 + 2*t^68 + 5*t^67 + 12*t^63 + 11*t^62 + t^61 + 12*t^59 + 5*t^57 + 2*t^56 + 3*t^55 + t^54 + 7*t^53 + 8*t^52 + 6*t^50 + 5*t^49 + 3*t^48 + 10*t^47 + 12*t^46 + 7*t^45 + t^44 + 12*t^43 + 3*t^42 + t^41 + 12*t^40 + 9*t^39 + t^37 + 8*t^36 + 8*t^35 + 6*t^34 + 8*t^33 + 3*t^32 + 8*t^31 + t^30 + 2*t^29 + 5*t^28 + 8*t^26 + 2*t^24 + 7*t^23 + 8*t^22 + t^21 + 4*t^20 + t^18 + 10*t^17 + 10*t^16 + 11*t^15 + 11*t^14 + 4*t^13 + 12*t^11 + t^10 + 9*t^9 + 9*t^8 + 8*t^7 + 6*t^6 + 11*t^5 + t^4 + 9*t^3 + 8*t^2 + t + 1)/t^116 
(6*t^128 + 5*t^127 + 2*t^126 + 10*t^125 + 9*t^124 + 6*t^123 + 6*t^121 + 6*t^120 + 4*t^119 + 6*t^118 + t^117 + 3*t^115 + 4*t^114 + 11*t^113 + 6*t^112 + 7*t^110 + 10*t^108 + 2*t^107 + 3*t^106 + 3*t^104 + 6*t^102 + t^101 + 2*t^100 + 4*t^99 + 10*t^98 + 8*t^97 + 5*t^96 + 7*t^95 + 8*t^94 + 11*t^93 + 7*t^92 + 2*t^91 + 6*t^89 + 11*t^88 + 5*t^87 + 6*t^86 + 8*t^85 + 4*t^83 + 9*t^82 + 9*t^81 + t^80 + 8*t^79 + 5*t^78 + 9*t^76 + 6*t^75 + 2*t^74 + 3*t^72 + t^71 + 10*t^70 + t^69 + 8*t^67 + 5*t^65 + 11*t^63 + 12*t^62 + 5*t^61 + 2*t^59 + 6*t^58 + t^57 + 8*t^56 + 4*t^55 + 12*t^54 + 4*t^53 + 9*t^52 + 5*t^50 + 10*t^49 + 10*t^48 + 12*t^47 + 6*t^46 + 7*t^45 + 5*t^44 + 7*t^43 + t^42 + 3*t^41 + 9*t^39 + 4*t^37 + 6*t^36 + 3*t^35 + 3*t^34 + 11*t^33 + 5*t^31 + 2*t^30 + 9*t^29 + 10*t^28 + 9*t^24 + 10*t^23 + 4*t^21 + 7*t^20 + 8*t^19 + 5*t^18 + 4*t^17 + t^15 + 4*t^14 + 11*t^13 + 11*t^11 + 10*t^10 + 7*t^9 + 6*t^8 + 10*t^7 + 6*t^6 + 7*t^5 + 4*t^4 + 3*t^3 + 5*t^2 + 8*t + 1)/t^129 
(t^141 + 4*t^140 + 12*t^139 + 8*t^138 + t^137 + 7*t^136 + 6*t^135 + 12*t^133 + 8*t^132 + 10*t^131 + 9*t^130 + 12*t^128 + 6*t^127 + 3*t^126 + 2*t^125 + 3*t^124 + 11*t^123 + 10*t^122 + 12*t^121 + 9*t^120 + 9*t^119 + 4*t^118 + 3*t^117 + 10*t^115 + 10*t^114 + 2*t^113 + 10*t^112 + 12*t^111 + 2*t^110 + 11*t^109 + 6*t^108 + 8*t^106 + 4*t^105 + 3*t^104 + 10*t^102 + 4*t^101 + 8*t^100 + 5*t^99 + 5*t^98 + 8*t^97 + 6*t^95 + 3*t^94 + 4*t^93 + 5*t^92 + 8*t^89 + 6*t^88 + 4*t^86 + 4*t^85 + t^84 + 5*t^83 + t^82 + 6*t^81 + 2*t^79 + 5*t^78 + 6*t^76 + 11*t^75 + 9*t^72 + 7*t^71 + 9*t^70 + t^69 + 7*t^68 + 4*t^67 + 2*t^65 + 3*t^63 + 7*t^62 + 8*t^61 + 6*t^60 + 8*t^59 + 8*t^58 + 8*t^57 + 8*t^56 + 11*t^55 + 11*t^54 + 6*t^53 + 4*t^52 + 2*t^50 + 11*t^48 + 12*t^47 + 8*t^46 + 12*t^44 + 11*t^43 + 10*t^42 + 7*t^41 + 8*t^40 + 4*t^39 + 10*t^37 + 6*t^36 + 6*t^35 + 3*t^34 + 11*t^33 + 6*t^32 + 9*t^31 + 9*t^29 + 5*t^28 + 6*t^27 + 11*t^26 + 7*t^24 + 8*t^22 + 5*t^21 + 7*t^20 + 11*t^19 + 10*t^18 + 5*t^17 + 10*t^16 + 4*t^15 + 9*t^14 + 10*t^13 + 9*t^11 + 3*t^10 + 12*t^9 + 4*t^8 + 12*t^7 + 8*t^6 + 9*t^5 + 11*t^4 + 9*t^3 + 6*t^2 + 4*t + 1)/t^142 
(5*t^154 + 12*t^153 + 8*t^152 + 3*t^151 + 2*t^150 + 9*t^149 + 11*t^147 + 7*t^146 + 12*t^145 + 3*t^144 + 7*t^143 + 9*t^141 + t^140 + 9*t^139 + 11*t^138 + 5*t^137 + 5*t^136 + 7*t^135 + 4*t^134 + 11*t^133 + 2*t^132 + 6*t^131 + 5*t^130 + 6*t^128 + t^127 + 5*t^126 + 4*t^125 + 3*t^124 + 5*t^123 + 8*t^122 + 9*t^121 + 6*t^120 + 12*t^119 + 3*t^118 + 8*t^117 + 8*t^115 + 11*t^114 + 2*t^113 + 11*t^112 + t^110 + 8*t^109 + 10*t^108 + t^106 + t^105 + t^104 + 4*t^102 + 5*t^101 + 6*t^100 + 10*t^99 + 2*t^97 + 3*t^96 + 5*t^95 + 12*t^94 + 12*t^93 + 11*t^92 + 7*t^91 + t^89 + 9*t^88 + 10*t^87 + 12*t^86 + 7*t^85 + 4*t^84 + 11*t^83 + 4*t^82 + 2*t^81 + 11*t^79 + 8*t^76 + 10*t^75 + 2*t^74 + 4*t^73 + 8*t^72 + 10*t^71 + 6*t^70 + 6*t^69 + 6*t^68 + 3*t^67 + 6*t^66 + 11*t^65 + t^63 + 6*t^61 + 12*t^60 + 4*t^59 + 4*t^58 + 4*t^57 + 7*t^56 + 2*t^55 + t^54 + 6*t^53 + 9*t^50 + 2*t^49 + 12*t^48 + 7*t^47 + 4*t^46 + 4*t^45 + 4*t^44 + 2*t^43 + 3*t^42 + 2*t^41 + 4*t^40 + 12*t^37 + 7*t^36 + 12*t^35 + t^34 + 2*t^33 + 10*t^32 + 6*t^31 + 7*t^30 + 6*t^29 + 12*t^28 + 3*t^27 + 12*t^26 + t^24 + 3*t^23 + 6*t^22 + 3*t^21 + 5*t^20 + t^19 + 10*t^18 + 5*t^16 + 8*t^15 + 3*t^14 + 3*t^13 + 2*t^11 + 2*t^10 + 2*t^9 + 7*t^8 + t^7 + 5*t^4 + 11*t^3 + t^2 + 5*t + 1)/t^155 
p=17
(8*t^32 + 7*t^31 + 7*t^30 + 13*t^29 + 16*t^28 + 15*t^27 + 10*t^25 + 12*t^24 + 12*t^23 + 8*t^22 + 7*t^21 + 16*t^20 + 14*t^19 + 13*t^18 + 10*t^17 + t^15 + 9*t^13 + 2*t^12 + 14*t^11 + 13*t^10 + 10*t^9 + 3*t^8 + 4*t^7 + 9*t^6 + 6*t^5 + 6*t^4 + 14*t^3 + 10*t^2 + 4*t + 1)/t^33 
(12*t^49 + 4*t^48 + 15*t^47 + 14*t^46 + 12*t^45 + 13*t^44 + t^43 + 4*t^41 + 14*t^40 + 12*t^39 + 13*t^38 + 10*t^37 + 14*t^35 + 12*t^34 + 15*t^32 + 4*t^31 + 8*t^30 + 11*t^28 + 3*t^27 + 5*t^26 + t^25 + 14*t^24 + 12*t^22 + 16*t^20 + 12*t^19 + 10*t^18 + 11*t^17 + 5*t^15 + t^14 + 2*t^13 + 11*t^12 + 16*t^11 + 10*t^10 + 6*t^9 + 15*t^8 + 2*t^7 + 15*t^6 + 6*t^5 + 2*t^4 + t^3 + 6*t^2 + 3*t + 1)/t^50 
(3*t^66 + 12*t^65 + 12*t^64 + 13*t^63 + 6*t^62 + 7*t^61 + 8*t^60 + 4*t^59 + 7*t^58 + 5*t^57 + t^56 + 9*t^55 + 7*t^54 + 8*t^53 + 15*t^52 + 15*t^51 + 14*t^49 + 10*t^48 + t^47 + t^46 + 3*t^45 + 7*t^44 + 5*t^43 + 14*t^42 + 9*t^41 + 3*t^40 + 7*t^39 + 3*t^38 + 9*t^37 + 9*t^36 + 16*t^35 + 2*t^34 + 8*t^32 + 13*t^31 + 6*t^30 + 9*t^29 + 12*t^28 + 14*t^27 + 12*t^25 + 7*t^24 + 8*t^23 + 5*t^22 + 5*t^21 + 7*t^20 + 8*t^19 + 7*t^18 + 7*t^17 + 13*t^15 + 9*t^14 + 2*t^13 + 9*t^12 + t^11 + 10*t^10 + 7*t^9 + 3*t^8 + t^7 + 9*t^6 + 5*t^5 + 8*t^4 + 3*t^3 + 14*t^2 + 14*t + 1)/t^67 
(2*t^83 + t^82 + 9*t^81 + 12*t^80 + 5*t^79 + 4*t^78 + 15*t^77 + 15*t^76 + 13*t^75 + t^73 + 12*t^72 + 12*t^71 + 14*t^70 + 3*t^69 + 12*t^68 + 9*t^66 + 7*t^65 + 5*t^64 + 15*t^63 + 2*t^61 + t^60 + 16*t^59 + t^58 + 5*t^57 + t^56 + 11*t^55 + 5*t^54 + 9*t^53 + 14*t^52 + 9*t^51 + 14*t^49 + 11*t^48 + 9*t^47 + 12*t^46 + 9*t^45 + 3*t^44 + 5*t^43 + 6*t^42 + 2*t^41 + 5*t^39 + 3*t^38 + 15*t^37 + 16*t^36 + 10*t^35 + 12*t^34 + 4*t^32 + 2*t^31 + 15*t^30 + 13*t^28 + 15*t^27 + 16*t^26 + t^25 + 8*t^24 + t^23 + 9*t^22 + 7*t^21 + 14*t^20 + 9*t^19 + 6*t^18 + 16*t^17 + 13*t^15 + 13*t^14 + 3*t^13 + 13*t^12 + 5*t^11 + 13*t^10 + 8*t^9 + 7*t^8 + 4*t^7 + 12*t^6 + 14*t^5 + 6*t^4 + 16*t^3 + 13*t^2 + 11*t + 1)/t^84 
(16*t^100 + 15*t^99 + 2*t^98 + 10*t^97 + t^96 + 4*t^95 + 3*t^94 + 12*t^93 + 2*t^92 + 15*t^91 + 9*t^90 + 6*t^89 + 15*t^88 + 9*t^87 + 9*t^86 + 12*t^85 + 3*t^83 + 3*t^82 + t^81 + 9*t^80 + 13*t^79 + 9*t^78 + 9*t^77 + 9*t^75 + 13*t^74 + 5*t^73 + 10*t^72 + 16*t^71 + 14*t^70 + 5*t^69 + 12*t^68 + 10*t^66 + 13*t^65 + 6*t^64 + 8*t^63 + t^62 + 12*t^61 + 7*t^60 + 10*t^59 + 6*t^58 + 11*t^57 + 6*t^56 + 10*t^55 + 4*t^54 + 2*t^53 + 16*t^52 + 3*t^51 + 2*t^49 + 6*t^48 + 13*t^47 + 2*t^46 + 5*t^45 + 7*t^44 + 11*t^43 + 8*t^42 + t^41 + 14*t^40 + 6*t^39 + 14*t^38 + 13*t^37 + 12*t^36 + 16*t^35 + 14*t^34 + 11*t^32 + 8*t^31 + 13*t^30 + 13*t^29 + 4*t^28 + 6*t^26 + 15*t^25 + t^23 + 8*t^22 + 3*t^21 + 7*t^20 + 11*t^19 + 8*t^18 + 6*t^17 + 4*t^15 + 13*t^14 + 14*t^13 + 7*t^12 + 9*t^11 + 3*t^10 + 10*t^9 + t^8 + 7*t^7 + 9*t^6 + 16*t^5 + 16*t^4 + 16*t^3 + 15*t^2 + 12*t + 1)/t^101 
(7*t^117 + 11*t^116 + 4*t^115 + 7*t^114 + 2*t^113 + 2*t^112 + 7*t^111 + 15*t^110 + 15*t^108 + 5*t^107 + 12*t^106 + 10*t^105 + 13*t^104 + 2*t^103 + 7*t^102 + 5*t^100 + 11*t^99 + 7*t^98 + 6*t^97 + t^96 + 16*t^95 + 15*t^94 + 4*t^93 + 16*t^92 + 9*t^91 + 3*t^90 + 9*t^89 + 16*t^88 + 16*t^87 + 7*t^86 + 5*t^85 + 4*t^82 + 13*t^81 + 4*t^80 + 12*t^79 + 6*t^78 + 10*t^77 + 11*t^76 + 5*t^75 + 3*t^74 + 12*t^73 + 5*t^72 + 16*t^71 + 6*t^70 + 13*t^69 + 11*t^68 + 5*t^66 + 14*t^65 + 16*t^64 + 6*t^62 + 8*t^61 + t^60 + 13*t^59 + 7*t^57 + 2*t^56 + 15*t^55 + 4*t^54 + 12*t^53 + 4*t^52 + 8*t^51 + 2*t^49 + t^48 + 15*t^47 + 4*t^46 + 11*t^45 + 7*t^44 + 14*t^43 + 12*t^42 + 7*t^41 + 7*t^40 + 15*t^39 + 11*t^38 + 5*t^37 + 14*t^36 + 2*t^35 + 5*t^34 + 4*t^32 + 11*t^31 + 4*t^30 + 9*t^29 + 7*t^28 + 15*t^27 + 13*t^26 + t^25 + 12*t^24 + 4*t^23 + 13*t^22 + 3*t^21 + 16*t^20 + 12*t^19 + 8*t^18 + 16*t^17 + 2*t^15 + 5*t^14 + 14*t^13 + 16*t^12 + 4*t^11 + 16*t^9 + 2*t^8 + 5*t^7 + 6*t^6 + 15*t^5 + 4*t^4 + 10*t^3 + 1)/t^118 
(9*t^134 + 9*t^133 + 14*t^132 + 7*t^131 + 8*t^130 + 8*t^129 + 5*t^128 + 8*t^127 + 3*t^126 + 11*t^125 + 5*t^124 + 9*t^123 + 9*t^122 + 5*t^121 + 3*t^120 + 7*t^119 + 11*t^117 + 14*t^116 + 6*t^115 + t^114 + 13*t^113 + 14*t^112 + 15*t^111 + 8*t^110 + 2*t^108 + 4*t^107 + 7*t^106 + 16*t^105 + 6*t^104 + 16*t^103 + 5*t^102 + 10*t^100 + 9*t^99 + 2*t^98 + 14*t^97 + 7*t^96 + 13*t^95 + 4*t^94 + 9*t^92 + t^91 + 10*t^90 + 16*t^89 + 9*t^88 + 14*t^87 + 5*t^86 + 5*t^85 + 14*t^83 + 3*t^82 + 9*t^81 + 2*t^80 + 16*t^79 + 6*t^78 + 14*t^77 + 15*t^76 + 9*t^75 + 4*t^74 + 9*t^73 + 9*t^72 + 11*t^71 + 9*t^69 + 7*t^68 + 4*t^66 + 8*t^65 + 7*t^64 + 15*t^62 + 11*t^61 + 16*t^60 + 6*t^59 + 11*t^58 + t^57 + 2*t^56 + 9*t^55 + 6*t^54 + 13*t^53 + 12*t^52 + 11*t^51 + 10*t^49 + 5*t^48 + 3*t^47 + 9*t^44 + 15*t^42 + 11*t^41 + 3*t^40 + 4*t^39 + 6*t^38 + 8*t^37 + 6*t^36 + 11*t^35 + 6*t^34 + 13*t^32 + 14*t^31 + 14*t^29 + 5*t^28 + 7*t^27 + t^26 + t^25 + 7*t^24 + 11*t^23 + 12*t^22 + 10*t^21 + 4*t^20 + 2*t^19 + t^18 + 6*t^17 + 9*t^14 + 11*t^13 + 3*t^12 + 9*t^11 + 12*t^10 + 10*t^9 + 2*t^8 + 7*t^7 + t^5 + 16*t^4 + 10*t^3 + 10*t^2 + 14*t + 1)/t^135 
(14*t^151 + 16*t^150 + 10*t^149 + 5*t^148 + 13*t^146 + 12*t^145 + 6*t^144 + 2*t^143 + 15*t^142 + 16*t^141 + 11*t^140 + 10*t^139 + 14*t^138 + 2*t^137 + 10*t^136 + 10*t^134 + 14*t^132 + 4*t^131 + 3*t^130 + 8*t^129 + 10*t^128 + 14*t^127 + 11*t^126 + t^125 + 4*t^124 + 8*t^123 + t^122 + 6*t^121 + 4*t^119 + 16*t^117 + 9*t^116 + t^115 + t^114 + t^113 + 11*t^111 + 10*t^110 + 15*t^109 + 4*t^108 + 8*t^107 + 7*t^106 + 5*t^105 + 16*t^104 + 5*t^103 + 4*t^102 + t^100 + 16*t^99 + 3*t^98 + 7*t^97 + 11*t^96 + 9*t^95 + 7*t^94 + 2*t^93 + 8*t^92 + 11*t^91 + t^90 + 12*t^89 + 9*t^88 + 4*t^87 + 15*t^86 + 12*t^85 + 7*t^83 + 3*t^82 + 6*t^81 + 8*t^80 + 13*t^79 + 11*t^78 + 9*t^77 + 16*t^76 + t^75 + 3*t^74 + 15*t^73 + 7*t^72 + 11*t^71 + 2*t^70 + 8*t^69 + 10*t^68 + 2*t^66 + t^65 + t^64 + 2*t^63 + 14*t^62 + 4*t^61 + 12*t^60 + 8*t^59 + 10*t^58 + 14*t^57 + 8*t^56 + t^55 + 12*t^54 + 3*t^53 + 12*t^52 + 13*t^51 + 3*t^49 + 3*t^48 + 11*t^47 + 14*t^46 + 2*t^45 + 11*t^44 + 14*t^43 + 3*t^42 + 6*t^41 + 7*t^40 + 9*t^39 + 6*t^38 + 3*t^37 + 2*t^36 + 8*t^35 + 10*t^34 + 5*t^32 + 14*t^31 + 6*t^30 + 14*t^29 + 4*t^28 + 9*t^27 + 11*t^26 + 12*t^25 + 7*t^24 + 9*t^23 + 16*t^22 + 3*t^21 + 10*t^20 + 5*t^19 + t^18 + 15*t^17 + 8*t^15 + 3*t^14 + 6*t^13 + 6*t^12 + 9*t^11 + 13*t^10 + 2*t^9 + 13*t^8 + 5*t^7 + 6*t^6 + t^5 + 7*t^4 + 2*t^3 + 6*t^2 + 13*t + 1)/t^152 
(16*t^168 + 6*t^167 + 12*t^166 + 12*t^165 + 16*t^164 + 8*t^163 + 8*t^162 + 12*t^161 + 16*t^160 + 12*t^159 + 9*t^158 + 7*t^157 + 11*t^156 + 2*t^155 + 10*t^154 + 14*t^153 + t^151 + 12*t^150 + 3*t^149 + 5*t^148 + 10*t^147 + 9*t^145 + 16*t^144 + 6*t^143 + 12*t^142 + 2*t^141 + 4*t^140 + 5*t^139 + 12*t^138 + 7*t^137 + 15*t^136 + 7*t^134 + 16*t^133 + 8*t^132 + 16*t^131 + 4*t^130 + 2*t^129 + 13*t^128 + 16*t^127 + 7*t^126 + 5*t^125 + 16*t^124 + 4*t^123 + 7*t^122 + 9*t^121 + 2*t^120 + 8*t^119 + 8*t^117 + 4*t^116 + 6*t^115 + 15*t^114 + 16*t^113 + 13*t^112 + 7*t^111 + 11*t^110 + 14*t^109 + 16*t^108 + 14*t^107 + 5*t^105 + 11*t^104 + 13*t^103 + 9*t^102 + 10*t^100 + 9*t^99 + 13*t^98 + 11*t^97 + 13*t^96 + 5*t^95 + 5*t^94 + 3*t^93 + 14*t^92 + 3*t^91 + 7*t^90 + 12*t^88 + 3*t^87 + 12*t^85 + 16*t^83 + 10*t^82 + 16*t^81 + 16*t^80 + 11*t^79 + 3*t^78 + 5*t^77 + 7*t^76 + 16*t^75 + 3*t^74 + 4*t^73 + 5*t^72 + 6*t^71 + t^70 + 4*t^69 + 13*t^68 + 16*t^66 + 5*t^65 + 7*t^64 + 4*t^63 + 4*t^62 + 16*t^61 + 15*t^59 + 11*t^57 + 5*t^56 + 9*t^55 + 16*t^54 + 10*t^53 + 4*t^52 + 7*t^51 + 3*t^49 + 2*t^48 + 14*t^47 + 5*t^46 + 14*t^45 + 13*t^44 + 5*t^43 + 9*t^42 + 12*t^41 + 10*t^40 + 5*t^39 + 15*t^38 + 9*t^37 + 14*t^36 + 3*t^35 + 11*t^34 + 15*t^32 + t^30 + 12*t^29 + 8*t^28 + 10*t^27 + 12*t^26 + 15*t^25 + 16*t^24 + 13*t^23 + 4*t^21 + 14*t^19 + 5*t^18 + 6*t^17 + 14*t^15 + 11*t^13 + 4*t^12 + 8*t^11 + 9*t^10 + t^8 + 15*t^7 + 8*t^6 + 11*t^5 + 16*t^4 + 16*t^3 + 6*t^2 + 1)/t^169 
(9*t^185 + 6*t^184 + 12*t^183 + 14*t^181 + 15*t^180 + 7*t^179 + 15*t^178 + 15*t^177 + 3*t^175 + 8*t^174 + 12*t^173 + 6*t^172 + 11*t^171 + t^170 + 11*t^168 + 10*t^167 + 10*t^166 + 11*t^165 + 5*t^164 + 10*t^163 + 6*t^162 + 10*t^161 + 4*t^160 + 5*t^159 + 13*t^158 + 6*t^156 + 4*t^155 + 6*t^154 + 15*t^153 + 15*t^151 + 7*t^150 + 5*t^149 + 3*t^148 + 13*t^147 + 15*t^145 + 5*t^144 + 7*t^143 + 12*t^142 + 12*t^141 + 13*t^139 + 9*t^137 + 9*t^136 + 3*t^134 + 15*t^133 + 6*t^132 + 8*t^131 + 4*t^130 + 9*t^129 + 4*t^128 + 2*t^127 + 10*t^126 + 9*t^125 + 5*t^124 + 15*t^123 + 3*t^120 + 2*t^119 + 7*t^116 + 13*t^115 + 12*t^114 + 15*t^113 + 9*t^112 + 12*t^111 + 12*t^110 + 4*t^109 + 9*t^108 + 5*t^107 + 11*t^106 + 9*t^105 + 11*t^104 + 11*t^103 + 3*t^102 + 12*t^100 + 5*t^98 + 15*t^97 + 15*t^96 + 8*t^95 + t^94 + t^93 + 5*t^92 + 12*t^91 + 5*t^90 + t^89 + 4*t^88 + 7*t^87 + 2*t^86 + 6*t^85 + 9*t^83 + 8*t^82 + 15*t^81 + 7*t^80 + 8*t^79 + 14*t^78 + 9*t^77 + 5*t^76 + 11*t^75 + 5*t^74 + 5*t^73 + 6*t^71 + 14*t^70 + 10*t^69 + 13*t^68 + 10*t^66 + 11*t^65 + 10*t^64 + 6*t^63 + 12*t^62 + 11*t^61 + 2*t^60 + 16*t^59 + 14*t^58 + 7*t^57 + 12*t^56 + 5*t^55 + 8*t^54 + 10*t^53 + 6*t^52 + 13*t^51 + 8*t^49 + 5*t^48 + 11*t^47 + 10*t^46 + 14*t^45 + 11*t^44 + 14*t^43 + 6*t^42 + 3*t^41 + t^40 + 2*t^39 + 15*t^38 + 8*t^37 + 6*t^36 + 12*t^35 + 12*t^34 + 6*t^32 + 5*t^31 + 8*t^30 + 7*t^28 + 10*t^27 + 13*t^26 + 14*t^25 + 9*t^24 + 3*t^23 + 6*t^22 + 11*t^21 + 14*t^20 + 13*t^19 + 15*t^18 + 12*t^17 + t^15 + 7*t^14 + 15*t^13 + 16*t^12 + 14*t^11 + 5*t^10 + 6*t^9 + t^8 + 6*t^7 + 7*t^6 + 4*t^5 + 10*t^4 + 5*t^3 + 15*t^2 + 11*t + 1)/t^186 
(16*t^202 + 12*t^201 + 5*t^200 + 15*t^199 + 13*t^198 + 8*t^197 + 5*t^196 + 10*t^195 + 15*t^194 + 16*t^192 + 7*t^191 + 11*t^190 + 4*t^189 + 10*t^188 + 13*t^187 + 14*t^185 + 8*t^184 + 3*t^183 + 4*t^182 + 6*t^181 + 12*t^180 + 10*t^179 + 6*t^178 + 2*t^177 + 12*t^175 + 15*t^174 + 4*t^173 + 9*t^172 + 5*t^171 + 7*t^170 + 10*t^168 + 7*t^166 + 16*t^165 + 6*t^164 + 6*t^163 + 7*t^161 + 9*t^160 + 15*t^159 + 7*t^158 + 3*t^157 + 16*t^156 + 16*t^155 + 8*t^154 + 4*t^153 + 16*t^151 + 14*t^150 + 8*t^149 + 6*t^148 + 2*t^147 + 15*t^146 + 16*t^145 + 10*t^144 + 9*t^143 + 10*t^142 + 3*t^141 + 6*t^140 + 3*t^139 + 10*t^138 + 12*t^137 + 8*t^136 + t^134 + 14*t^133 + 5*t^132 + 16*t^131 + 11*t^130 + 7*t^129 + 5*t^128 + 5*t^126 + 6*t^125 + 4*t^124 + 9*t^123 + 7*t^122 + 13*t^121 + 4*t^120 + 9*t^119 + t^117 + 5*t^116 + 5*t^115 + 10*t^114 + 6*t^113 + t^112 + 16*t^111 + 14*t^110 + 11*t^109 + 12*t^107 + 11*t^106 + 16*t^105 + t^104 + 7*t^103 + 11*t^102 + 4*t^100 + 3*t^99 + 3*t^98 + 2*t^96 + 7*t^95 + 12*t^94 + 16*t^93 + 16*t^92 + 3*t^91 + 16*t^90 + 2*t^89 + 15*t^87 + 7*t^86 + 2*t^85 + 2*t^83 + 8*t^82 + 13*t^81 + 3*t^80 + 13*t^79 + 15*t^78 + 3*t^77 + 12*t^76 + 14*t^75 + 10*t^74 + 3*t^73 + 15*t^72 + 13*t^71 + 11*t^70 + 5*t^69 + 12*t^68 + 5*t^66 + 5*t^65 + 14*t^64 + 14*t^63 + 11*t^62 + 3*t^60 + 5*t^59 + 10*t^58 + 9*t^57 + 10*t^56 + 6*t^55 + 10*t^54 + 16*t^53 + 6*t^52 + 3*t^51 + t^49 + 2*t^48 + 6*t^47 + 3*t^46 + 14*t^45 + 7*t^44 + 6*t^43 + 8*t^42 + 13*t^41 + 16*t^40 + 13*t^39 + 3*t^38 + 13*t^37 + 7*t^36 + 7*t^35 + 5*t^34 + 16*t^32 + 4*t^31 + 7*t^30 + 12*t^29 + 9*t^28 + 13*t^27 + 2*t^26 + t^25 + 14*t^24 + 3*t^23 + 3*t^22 + 3*t^21 + t^20 + 13*t^18 + 4*t^17 + t^15 + 5*t^14 + 9*t^13 + 11*t^12 + 4*t^11 + 13*t^10 + 13*t^9 + t^8 + 9*t^7 + 10*t^6 + 2*t^5 + 6*t^4 + 8*t^3 + 10*t^2 + 10*t + 1)/t^203 
(t^219 + 3*t^218 + 12*t^217 + 2*t^216 + 14*t^215 + t^214 + 8*t^213 + 16*t^212 + 5*t^211 + 3*t^210 + 8*t^209 + 5*t^208 + 6*t^207 + t^206 + t^205 + 6*t^204 + 7*t^202 + 14*t^201 + 14*t^200 + 16*t^199 + 8*t^198 + 13*t^197 + 3*t^196 + 15*t^195 + 3*t^194 + 11*t^193 + 15*t^192 + 12*t^191 + 7*t^190 + 2*t^189 + 13*t^188 + 7*t^187 + 8*t^185 + 4*t^184 + 15*t^183 + t^181 + 15*t^180 + 3*t^179 + 2*t^178 + 2*t^177 + 9*t^176 + 10*t^175 + 10*t^174 + t^173 + 14*t^172 + 8*t^170 + 14*t^168 + 2*t^167 + 9*t^166 + 14*t^165 + t^164 + 7*t^163 + 11*t^162 + 8*t^161 + 7*t^160 + 11*t^159 + 11*t^158 + 12*t^157 + 16*t^156 + 4*t^155 + 12*t^154 + 5*t^153 + 12*t^151 + 16*t^150 + 8*t^149 + 5*t^148 + 2*t^147 + 11*t^146 + 10*t^145 + 8*t^144 + 6*t^142 + 10*t^141 + 7*t^140 + 10*t^139 + t^137 + 6*t^136 + 16*t^134 + 2*t^133 + 15*t^132 + 5*t^131 + 15*t^130 + t^129 + 2*t^128 + t^127 + 7*t^126 + 14*t^125 + 3*t^124 + 5*t^123 + 11*t^122 + 8*t^121 + 3*t^120 + t^119 + 7*t^117 + 6*t^116 + t^115 + 12*t^114 + 6*t^113 + 5*t^112 + 15*t^110 + 13*t^109 + 15*t^108 + 16*t^107 + 9*t^106 + 11*t^105 + 8*t^104 + 12*t^103 + 15*t^102 + 7*t^100 + 3*t^99 + 8*t^98 + 6*t^97 + 16*t^96 + 8*t^95 + 15*t^94 + 8*t^93 + 11*t^92 + 14*t^91 + 2*t^87 + 8*t^86 + 7*t^85 + 8*t^83 + 7*t^82 + 15*t^81 + 12*t^80 + t^79 + t^78 + 10*t^77 + 15*t^76 + 16*t^75 + 13*t^74 + 15*t^73 + 16*t^72 + 4*t^71 + 8*t^70 + 5*t^69 + 15*t^68 + 15*t^66 + 9*t^65 + 8*t^64 + 16*t^63 + 8*t^62 + 15*t^61 + 13*t^60 + t^59 + 11*t^58 + 2*t^57 + 10*t^56 + 6*t^55 + t^54 + 6*t^53 + 3*t^51 + 10*t^49 + 10*t^48 + 9*t^47 + 6*t^44 + 9*t^43 + 7*t^42 + 4*t^41 + 8*t^40 + t^39 + 5*t^38 + 10*t^37 + 13*t^36 + 13*t^35 + 13*t^34 + 3*t^32 + 15*t^31 + 2*t^30 + 16*t^29 + 2*t^28 + 3*t^27 + t^26 + 5*t^25 + 13*t^24 + 15*t^23 + 8*t^22 + 14*t^21 + 9*t^20 + 13*t^19 + 15*t^18 + 5*t^17 + 13*t^15 + 14*t^13 + 4*t^12 + 16*t^11 + 5*t^10 + 2*t^9 + 4*t^8 + 16*t^7 + 10*t^6 + 2*t^5 + 10*t^4 + 2*t^3 + 15*t^2 + 16*t + 1)/t^220 
(5*t^236 + 11*t^234 + 4*t^233 + 7*t^232 + 9*t^231 + 9*t^230 + t^229 + 15*t^228 + 10*t^227 + 3*t^225 + 8*t^224 + 9*t^223 + 9*t^222 + 13*t^221 + 10*t^219 + 5*t^218 + 11*t^217 + 8*t^216 + 2*t^215 + 15*t^214 + 9*t^213 + 11*t^212 + t^211 + 14*t^210 + 9*t^209 + 3*t^208 + t^207 + t^206 + 6*t^205 + 2*t^204 + 4*t^202 + 14*t^201 + 3*t^199 + 14*t^198 + 16*t^197 + 15*t^195 + 8*t^194 + 14*t^193 + 10*t^192 + 5*t^191 + 7*t^190 + 15*t^189 + 7*t^188 + 16*t^187 + 3*t^185 + 6*t^184 + 13*t^183 + 16*t^182 + t^181 + 6*t^180 + t^179 + 6*t^178 + 4*t^177 + 16*t^175 + 5*t^174 + 12*t^173 + t^172 + 12*t^171 + 5*t^170 + t^168 + 13*t^167 + 9*t^166 + 9*t^165 + 13*t^164 + 2*t^161 + 12*t^160 + 2*t^158 + t^157 + 3*t^156 + 4*t^155 + 12*t^154 + 9*t^153 + 5*t^151 + 9*t^150 + 5*t^149 + 11*t^148 + 9*t^147 + 4*t^146 + 4*t^145 + t^144 + 9*t^143 + 4*t^142 + 14*t^141 + 9*t^140 + 4*t^139 + 5*t^138 + 10*t^137 + 5*t^136 + 15*t^134 + 9*t^133 + 6*t^132 + 16*t^131 + 13*t^130 + 12*t^129 + 6*t^128 + 9*t^127 + 10*t^126 + 13*t^125 + 15*t^124 + 2*t^123 + 15*t^122 + 7*t^121 + 14*t^120 + 12*t^119 + 8*t^117 + 16*t^116 + 16*t^115 + 4*t^114 + 12*t^113 + 8*t^112 + 11*t^111 + 9*t^110 + 14*t^109 + 6*t^108 + 11*t^107 + 11*t^106 + 16*t^105 + 6*t^104 + 15*t^103 + 9*t^102 + 8*t^100 + 14*t^99 + 12*t^98 + t^97 + 11*t^96 + 5*t^95 + 10*t^94 + 14*t^93 + 15*t^92 + 6*t^91 + 9*t^89 + 9*t^88 + 11*t^87 + 7*t^86 + 11*t^85 + 4*t^83 + 10*t^82 + 10*t^81 + 10*t^80 + 6*t^79 + 15*t^78 + 10*t^77 + t^76 + 10*t^75 + 9*t^74 + 14*t^73 + 4*t^72 + 6*t^71 + 2*t^70 + 16*t^69 + 11*t^68 + 10*t^66 + 6*t^65 + 12*t^64 + 16*t^63 + 5*t^62 + 10*t^61 + 16*t^60 + 15*t^59 + 9*t^58 + 2*t^57 + 14*t^56 + 5*t^55 + 12*t^54 + 11*t^53 + 4*t^52 + 3*t^49 + 7*t^48 + 16*t^47 + 14*t^46 + 2*t^45 + 13*t^44 + 9*t^43 + 3*t^42 + 16*t^41 + 13*t^40 + 12*t^39 + 3*t^38 + 13*t^37 + 6*t^36 + 7*t^35 + 3*t^34 + 16*t^32 + 6*t^31 + 14*t^30 + t^29 + 13*t^28 + 4*t^27 + 6*t^26 + 13*t^25 + 5*t^24 + 8*t^23 + 16*t^22 + 11*t^21 + t^20 + 10*t^19 + 14*t^18 + 15*t^17 + 4*t^15 + 13*t^14 + 14*t^13 + 13*t^12 + 2*t^11 + 10*t^10 + 16*t^9 + 2*t^8 + 7*t^7 + 14*t^6 + 2*t^5 + 13*t^4 + 2*t^3 + 13*t^2 + 1)/t^237 
(t^253 + 10*t^252 + 3*t^251 + 4*t^250 + 11*t^249 + 12*t^248 + 6*t^247 + 13*t^246 + 15*t^245 + 10*t^244 + 10*t^243 + 8*t^242 + 5*t^241 + 9*t^240 + 3*t^238 + 9*t^236 + 13*t^235 + 5*t^234 + 7*t^233 + t^232 + 15*t^231 + 2*t^230 + 16*t^229 + 5*t^228 + t^226 + t^225 + 3*t^224 + 8*t^223 + 6*t^222 + 12*t^221 + 10*t^219 + 3*t^218 + 9*t^217 + 8*t^216 + 14*t^215 + 10*t^214 + 15*t^213 + 2*t^212 + 8*t^211 + 9*t^210 + 12*t^209 + 7*t^208 + 12*t^207 + t^206 + 11*t^205 + 8*t^204 + 16*t^202 + 13*t^201 + 13*t^200 + 6*t^199 + 13*t^198 + t^197 + 7*t^196 + 6*t^195 + 15*t^193 + 12*t^192 + 11*t^191 + 8*t^190 + 4*t^189 + 15*t^188 + 8*t^187 + 4*t^185 + 10*t^184 + 7*t^183 + 16*t^182 + 5*t^181 + 15*t^180 + 7*t^179 + 6*t^178 + 14*t^177 + 12*t^176 + 3*t^175 + 3*t^174 + 13*t^173 + 2*t^172 + 13*t^171 + 16*t^170 + 16*t^168 + 12*t^167 + 15*t^166 + 16*t^165 + 2*t^164 + 11*t^163 + 10*t^162 + t^161 + 5*t^160 + 14*t^159 + 4*t^158 + 11*t^157 + 7*t^156 + 15*t^155 + 7*t^154 + 10*t^153 + 7*t^151 + 13*t^150 + t^149 + 11*t^148 + 5*t^147 + 2*t^145 + 3*t^143 + 10*t^142 + t^141 + 15*t^140 + 8*t^139 + 14*t^138 + 7*t^137 + t^136 + 3*t^134 + 13*t^133 + 10*t^132 + t^131 + 2*t^130 + 13*t^129 + 14*t^128 + t^127 + 13*t^126 + 3*t^125 + 5*t^124 + 16*t^123 + 4*t^122 + 15*t^121 + 12*t^120 + 6*t^119 + 3*t^117 + 10*t^116 + 10*t^115 + t^114 + 13*t^113 + 3*t^112 + t^111 + t^110 + 10*t^109 + 15*t^108 + 4*t^107 + 9*t^106 + 10*t^105 + 4*t^104 + 3*t^103 + 6*t^102 + 14*t^99 + 7*t^98 + 2*t^97 + 2*t^96 + 2*t^95 + 6*t^94 + 2*t^93 + 15*t^92 + 10*t^91 + 5*t^90 + 11*t^89 + 14*t^88 + 4*t^87 + 7*t^86 + 11*t^85 + 11*t^83 + 11*t^82 + 2*t^81 + 3*t^80 + 2*t^79 + 8*t^78 + 12*t^77 + 2*t^76 + 2*t^75 + 5*t^73 + 16*t^72 + 16*t^71 + 11*t^70 + 2*t^69 + 14*t^68 + 12*t^66 + 4*t^65 + 10*t^64 + 13*t^63 + 12*t^62 + 15*t^61 + 6*t^60 + 8*t^59 + 14*t^57 + t^56 + 6*t^55 + 2*t^54 + 8*t^53 + 8*t^52 + 13*t^51 + 14*t^49 + 5*t^48 + 11*t^47 + 7*t^46 + 10*t^45 + 10*t^43 + 16*t^42 + 14*t^41 + 15*t^40 + 12*t^39 + 3*t^38 + 5*t^37 + 2*t^36 + 13*t^35 + 12*t^34 + t^32 + 3*t^31 + 7*t^30 + 2*t^29 + 8*t^28 + 11*t^27 + 16*t^26 + 8*t^25 + 4*t^24 + 2*t^23 + 4*t^22 + 14*t^21 + 13*t^20 + 12*t^19 + 15*t^18 + 10*t^17 + 9*t^15 + 2*t^14 + 6*t^13 + 15*t^12 + 4*t^9 + 16*t^8 + 2*t^7 + 6*t^6 + 2*t^5 + 5*t^4 + 4*t^3 + 9*t^2 + 1)/t^254 
(6*t^270 + 8*t^269 + 6*t^268 + 3*t^267 + 15*t^266 + 12*t^265 + 4*t^264 + 7*t^263 + 3*t^262 + 16*t^261 + 2*t^260 + 16*t^259 + 10*t^258 + 5*t^257 + 6*t^256 + 16*t^255 + 13*t^253 + 15*t^252 + 3*t^251 + 6*t^250 + 12*t^249 + 8*t^248 + 4*t^247 + 16*t^246 + 10*t^245 + 2*t^244 + 6*t^243 + 12*t^242 + 3*t^241 + 9*t^240 + 11*t^239 + 12*t^238 + 10*t^236 + t^235 + 9*t^233 + 10*t^232 + 2*t^231 + 8*t^230 + 6*t^229 + 16*t^227 + 11*t^226 + 11*t^225 + 4*t^224 + 6*t^223 + 2*t^222 + 13*t^221 + 5*t^219 + 9*t^218 + 12*t^217 + t^216 + 8*t^215 + t^214 + 12*t^213 + 3*t^212 + 2*t^211 + 10*t^210 + 11*t^209 + 8*t^208 + 10*t^207 + t^206 + 5*t^205 + 7*t^204 + 9*t^202 + 3*t^201 + 4*t^200 + 7*t^199 + 2*t^198 + 10*t^197 + 3*t^196 + 6*t^195 + 3*t^194 + 11*t^193 + 16*t^192 + 13*t^191 + 8*t^190 + 14*t^189 + 14*t^188 + 12*t^187 + 14*t^185 + 16*t^184 + 15*t^183 + 2*t^182 + 2*t^181 + t^180 + 10*t^179 + t^178 + 12*t^177 + 15*t^176 + 3*t^175 + 4*t^173 + 4*t^172 + 15*t^171 + 11*t^170 + 12*t^168 + 4*t^167 + 14*t^166 + 5*t^165 + 11*t^164 + 8*t^163 + 9*t^162 + 3*t^161 + 2*t^160 + 3*t^159 + t^158 + 14*t^157 + 2*t^156 + 12*t^155 + 16*t^154 + 9*t^153 + 6*t^151 + 14*t^150 + 2*t^148 + 10*t^147 + 10*t^146 + 15*t^145 + 2*t^144 + 13*t^143 + 3*t^142 + 8*t^141 + t^140 + 6*t^139 + 6*t^137 + 13*t^136 + 16*t^134 + 2*t^133 + 14*t^132 + 15*t^131 + 14*t^130 + 3*t^129 + 11*t^128 + 14*t^127 + 11*t^126 + 6*t^125 + 6*t^124 + 9*t^123 + 8*t^121 + 8*t^119 + 15*t^117 + 8*t^116 + 3*t^115 + 7*t^114 + 6*t^113 + 10*t^112 + 6*t^111 + 6*t^110 + 13*t^109 + 2*t^108 + 2*t^107 + 8*t^106 + 9*t^105 + 4*t^104 + 8*t^103 + 14*t^102 + t^100 + 2*t^99 + 5*t^98 + 8*t^97 + 15*t^96 + 8*t^95 + 16*t^94 + 6*t^93 + 15*t^92 + 5*t^91 + 10*t^90 + 14*t^89 + 6*t^88 + 15*t^87 + 15*t^86 + 13*t^85 + 6*t^83 + 4*t^82 + 6*t^81 + 12*t^80 + 14*t^79 + 16*t^78 + t^77 + 9*t^75 + 5*t^74 + 16*t^73 + 2*t^71 + 6*t^69 + 11*t^68 + 12*t^66 + 6*t^64 + 15*t^63 + 8*t^62 + 14*t^61 + 6*t^60 + 6*t^59 + 10*t^58 + 15*t^57 + 10*t^56 + 2*t^55 + 6*t^54 + 10*t^53 + 8*t^52 + 15*t^51 + 4*t^49 + 8*t^48 + 6*t^47 + 9*t^46 + 2*t^45 + 4*t^44 + 7*t^43 + t^42 + 3*t^41 + 2*t^40 + 15*t^39 + 16*t^38 + 11*t^37 + 16*t^36 + 4*t^35 + 14*t^34 + 5*t^32 + 16*t^31 + 11*t^30 + 15*t^29 + 11*t^28 + 11*t^27 + 2*t^26 + 7*t^25 + 3*t^24 + 10*t^23 + 15*t^22 + 16*t^21 + 16*t^20 + 4*t^19 + 2*t^18 + t^17 + 15*t^15 + 3*t^14 + 3*t^13 + 6*t^12 + 13*t^11 + 15*t^10 + 7*t^9 + 14*t^8 + 6*t^7 + 9*t^6 + 5*t^5 + 3*t^4 + 12*t^3 + 15*t^2 + 11*t + 1)/t^271 
p=19
(13*t^36 + 7*t^34 + 10*t^33 + 10*t^31 + 6*t^30 + 6*t^29 + 4*t^28 + 13*t^27 + t^26 + 4*t^25 + 4*t^24 + 17*t^23 + 2*t^22 + 9*t^21 + 2*t^20 + 10*t^19 + 10*t^17 + 7*t^16 + 4*t^14 + 7*t^13 + 5*t^12 + 8*t^11 + 15*t^10 + 12*t^9 + 4*t^8 + 18*t^7 + 14*t^6 + 9*t^5 + 11*t^4 + 10*t^3 + 5*t^2 + 1)/t^37 
(14*t^55 + 6*t^54 + 14*t^53 + 9*t^51 + 11*t^50 + 9*t^49 + 9*t^48 + 17*t^47 + t^46 + 17*t^45 + 8*t^44 + t^43 + 4*t^42 + 7*t^41 + 12*t^40 + 16*t^39 + 18*t^38 + 17*t^36 + 16*t^35 + 11*t^34 + 12*t^33 + 15*t^32 + t^30 + 10*t^29 + 16*t^28 + 3*t^27 + 9*t^26 + 17*t^25 + 2*t^24 + 13*t^23 + 14*t^21 + 12*t^20 + 2*t^19 + 8*t^17 + 15*t^16 + 8*t^15 + 6*t^14 + 9*t^13 + 15*t^12 + 4*t^11 + 15*t^10 + 7*t^9 + 18*t^8 + 12*t^7 + t^6 + 5*t^5 + 5*t^4 + 2*t^3 + 7*t^2 + 11*t + 1)/t^56 
(18*t^74 + 5*t^73 + 11*t^72 + 14*t^71 + 8*t^70 + 8*t^69 + 8*t^68 + 3*t^67 + 15*t^66 + 11*t^65 + 2*t^64 + 3*t^63 + t^62 + 11*t^61 + 10*t^59 + 12*t^58 + 15*t^57 + 7*t^55 + 8*t^54 + 8*t^53 + 13*t^52 + 13*t^51 + 15*t^50 + 2*t^49 + 6*t^48 + 9*t^47 + 18*t^46 + 18*t^45 + 17*t^44 + 4*t^43 + 14*t^42 + 18*t^41 + 18*t^40 + 3*t^38 + 14*t^36 + 8*t^35 + 5*t^34 + 11*t^33 + 11*t^32 + 9*t^31 + 13*t^30 + 8*t^29 + 8*t^28 + 3*t^27 + 16*t^26 + 11*t^25 + 12*t^24 + 9*t^23 + 11*t^22 + 3*t^21 + 12*t^20 + 14*t^19 + 16*t^17 + 13*t^16 + 16*t^15 + t^14 + t^13 + 13*t^12 + 14*t^10 + 12*t^9 + 12*t^8 + 10*t^7 + 6*t^6 + 9*t^5 + 13*t^4 + 16*t^3 + 8*t^2 + 11*t + 1)/t^75 
(14*t^93 + 18*t^92 + 6*t^91 + 12*t^90 + 2*t^89 + 11*t^88 + t^87 + 18*t^86 + 9*t^85 + 9*t^84 + 13*t^83 + 6*t^82 + 16*t^80 + 17*t^79 + 13*t^78 + 10*t^77 + 5*t^76 + 5*t^74 + 10*t^73 + 2*t^72 + 13*t^71 + 13*t^70 + 16*t^68 + 9*t^67 + 10*t^66 + 12*t^65 + 8*t^64 + 8*t^63 + 11*t^62 + 15*t^61 + 11*t^60 + 14*t^59 + 2*t^58 + 12*t^57 + t^55 + 10*t^54 + 12*t^53 + 11*t^52 + 14*t^51 + 17*t^50 + 2*t^49 + 7*t^48 + 3*t^47 + 8*t^46 + 15*t^45 + 18*t^44 + 11*t^43 + 16*t^42 + 4*t^41 + 3*t^40 + 10*t^39 + 18*t^38 + 13*t^36 + 7*t^35 + 16*t^34 + t^33 + 17*t^32 + 17*t^31 + 18*t^30 + 9*t^29 + 10*t^28 + 7*t^27 + 8*t^26 + t^25 + 18*t^24 + t^23 + 12*t^22 + 16*t^21 + 3*t^20 + 3*t^19 + 5*t^17 + 15*t^15 + 15*t^14 + 8*t^13 + 3*t^12 + 3*t^11 + 13*t^10 + 2*t^9 + 13*t^8 + 17*t^7 + 16*t^6 + 14*t^5 + 17*t^4 + 2*t^3 + 16*t + 1)/t^94 
(10*t^112 + t^111 + 16*t^109 + 16*t^108 + 9*t^107 + 10*t^106 + 5*t^105 + 13*t^104 + 18*t^103 + 14*t^102 + t^101 + 5*t^100 + 3*t^99 + 6*t^98 + 9*t^97 + 4*t^96 + 5*t^95 + 5*t^93 + 8*t^92 + 7*t^91 + 3*t^90 + 10*t^88 + 13*t^87 + 15*t^86 + 10*t^85 + 12*t^84 + 4*t^83 + 2*t^82 + 5*t^81 + 7*t^80 + 8*t^79 + 12*t^78 + 17*t^77 + 3*t^76 + 16*t^74 + 4*t^73 + 8*t^72 + 12*t^71 + 9*t^70 + 17*t^69 + t^68 + 16*t^67 + 9*t^66 + 17*t^65 + 15*t^64 + 12*t^63 + 11*t^62 + 4*t^61 + 13*t^60 + 18*t^59 + 11*t^58 + 5*t^57 + 13*t^55 + 9*t^54 + 13*t^53 + 17*t^52 + 13*t^51 + 6*t^49 + 8*t^48 + 9*t^47 + 6*t^46 + 4*t^45 + 7*t^44 + 10*t^43 + 3*t^42 + 15*t^41 + 15*t^40 + 16*t^39 + 17*t^38 + 13*t^36 + 10*t^35 + 18*t^34 + 12*t^33 + 4*t^32 + t^31 + 12*t^30 + 17*t^29 + 6*t^27 + 17*t^26 + 3*t^24 + 17*t^23 + 12*t^22 + t^21 + 6*t^20 + 10*t^19 + 16*t^17 + 18*t^16 + 10*t^15 + 16*t^14 + 11*t^13 + 5*t^12 + 5*t^11 + 7*t^10 + 17*t^9 + 7*t^8 + 9*t^7 + 4*t^6 + 7*t^5 + 4*t^4 + 6*t^3 + 11*t^2 + 10*t + 1)/t^113 
(12*t^131 + 8*t^130 + 6*t^129 + 17*t^128 + 3*t^127 + 8*t^126 + 12*t^125 + 15*t^124 + 6*t^123 + 2*t^122 + 10*t^121 + 17*t^120 + 17*t^119 + 6*t^118 + 13*t^116 + 2*t^115 + 18*t^114 + 9*t^112 + 4*t^111 + 15*t^110 + 4*t^109 + t^108 + 2*t^107 + 16*t^106 + 3*t^105 + 4*t^104 + 11*t^103 + 5*t^102 + 14*t^101 + 13*t^100 + 11*t^99 + 5*t^98 + 4*t^97 + 17*t^96 + 10*t^95 + 17*t^93 + 17*t^92 + 5*t^91 + t^90 + 10*t^89 + 13*t^88 + 8*t^87 + 13*t^86 + t^85 + 17*t^84 + 18*t^83 + 4*t^82 + 18*t^81 + 5*t^80 + 14*t^79 + 17*t^76 + 4*t^74 + 10*t^73 + 13*t^72 + 17*t^71 + 13*t^70 + 10*t^69 + 15*t^68 + 15*t^67 + 16*t^66 + 5*t^65 + 10*t^64 + t^63 + 11*t^62 + 16*t^61 + 11*t^59 + 4*t^58 + 16*t^57 + 17*t^55 + 8*t^54 + 13*t^53 + 18*t^52 + 11*t^51 + 5*t^50 + 7*t^49 + 15*t^48 + 16*t^46 + 7*t^45 + 17*t^44 + 11*t^43 + 15*t^42 + 7*t^41 + 12*t^40 + 18*t^39 + 6*t^36 + 13*t^35 + 3*t^34 + t^33 + 8*t^32 + 11*t^31 + 5*t^30 + 10*t^29 + 18*t^28 + 10*t^27 + 6*t^26 + 16*t^25 + 7*t^24 + 3*t^23 + 7*t^22 + 9*t^21 + 18*t^20 + 3*t^19 + 10*t^17 + 11*t^16 + 3*t^15 + 2*t^14 + 17*t^13 + 9*t^12 + 10*t^11 + 2*t^10 + 4*t^8 + 5*t^7 + 11*t^6 + 12*t^5 + 8*t^4 + 6*t^3 + 3*t^2 + 15*t + 1)/t^132 
(18*t^150 + t^149 + 11*t^148 + 10*t^147 + 11*t^146 + 4*t^145 + 3*t^144 + 5*t^143 + 9*t^142 + 14*t^141 + 17*t^140 + 17*t^139 + 4*t^138 + 7*t^137 + 9*t^136 + 12*t^135 + 18*t^134 + 5*t^133 + 16*t^131 + 7*t^130 + 13*t^129 + 14*t^128 + 9*t^127 + 8*t^126 + 9*t^125 + 8*t^124 + 2*t^123 + 7*t^122 + 12*t^121 + 18*t^120 + 14*t^119 + 3*t^118 + 3*t^117 + t^116 + 6*t^115 + 10*t^114 + 11*t^112 + 13*t^111 + 16*t^110 + 15*t^109 + 12*t^107 + 18*t^106 + 5*t^105 + 16*t^104 + 6*t^103 + 18*t^102 + 2*t^101 + 18*t^100 + 11*t^99 + 15*t^97 + 17*t^96 + 16*t^95 + 12*t^93 + 5*t^92 + 3*t^91 + 3*t^90 + 7*t^89 + 7*t^88 + 16*t^87 + 5*t^86 + 9*t^85 + 14*t^84 + 18*t^83 + t^82 + 9*t^81 + 7*t^80 + 2*t^79 + 7*t^78 + 18*t^77 + 15*t^76 + 5*t^74 + 18*t^73 + 8*t^72 + 12*t^71 + 16*t^70 + 4*t^69 + 15*t^68 + 11*t^67 + 2*t^66 + 5*t^65 + 4*t^64 + 16*t^63 + 13*t^62 + 5*t^61 + t^60 + 15*t^58 + 15*t^57 + 14*t^55 + 4*t^53 + 12*t^52 + 7*t^51 + 13*t^50 + 14*t^49 + 5*t^48 + 16*t^47 + 13*t^46 + 17*t^45 + 9*t^44 + 2*t^43 + 6*t^42 + 3*t^41 + 14*t^40 + 9*t^39 + 2*t^38 + 11*t^36 + 6*t^35 + 11*t^34 + t^33 + 4*t^32 + 5*t^31 + 16*t^30 + 7*t^29 + 9*t^28 + 7*t^26 + 6*t^25 + 16*t^24 + 3*t^23 + t^22 + 4*t^21 + 6*t^20 + 6*t^19 + 9*t^17 + t^16 + 17*t^15 + 10*t^14 + 6*t^13 + 7*t^12 + 16*t^11 + 2*t^10 + 8*t^9 + 13*t^8 + 6*t^7 + 17*t^5 + t^4 + 14*t^3 + t^2 + 18*t + 1)/t^151 
(3*t^169 + 10*t^168 + 4*t^167 + 15*t^166 + 9*t^165 + 16*t^164 + 17*t^163 + 4*t^161 + 14*t^160 + 12*t^159 + 16*t^158 + 12*t^157 + 7*t^156 + 5*t^155 + 4*t^154 + 11*t^153 + 7*t^152 + 5*t^150 + 4*t^149 + 8*t^148 + 15*t^147 + 15*t^146 + 13*t^145 + 11*t^144 + 16*t^143 + 8*t^142 + 7*t^141 + 17*t^140 + 6*t^139 + 10*t^138 + 18*t^137 + 15*t^136 + 8*t^135 + 16*t^134 + 12*t^133 + 11*t^131 + 3*t^130 + 4*t^129 + 13*t^128 + 11*t^127 + 8*t^126 + t^125 + 18*t^124 + 5*t^123 + 13*t^122 + 9*t^121 + t^120 + 7*t^119 + 17*t^118 + t^117 + 16*t^116 + 2*t^115 + 8*t^114 + 3*t^112 + t^111 + 14*t^109 + 2*t^108 + 8*t^107 + 3*t^106 + 9*t^105 + 13*t^104 + 2*t^103 + 7*t^102 + 17*t^101 + 16*t^100 + 12*t^99 + 15*t^98 + 12*t^97 + 12*t^96 + 7*t^95 + 4*t^93 + 9*t^92 + 9*t^91 + 13*t^90 + 18*t^89 + 6*t^88 + 13*t^87 + 7*t^86 + 16*t^85 + 9*t^84 + 9*t^83 + 16*t^82 + 5*t^81 + 11*t^80 + 7*t^79 + 10*t^78 + 4*t^77 + 8*t^76 + 6*t^74 + 2*t^73 + 8*t^71 + 18*t^70 + 17*t^67 + t^65 + 3*t^64 + 15*t^63 + 15*t^62 + 4*t^60 + 17*t^59 + 17*t^58 + 2*t^57 + 13*t^55 + 12*t^54 + 17*t^53 + 2*t^52 + 12*t^51 + 10*t^50 + 6*t^49 + 16*t^48 + 11*t^47 + 16*t^46 + 15*t^45 + 5*t^44 + 4*t^43 + 8*t^42 + 12*t^41 + 15*t^40 + 4*t^39 + 17*t^38 + 5*t^36 + 11*t^35 + 9*t^34 + 7*t^33 + 7*t^32 + 16*t^31 + 9*t^30 + 17*t^28 + 11*t^27 + 4*t^26 + 11*t^25 + 2*t^24 + 12*t^23 + 17*t^22 + 17*t^21 + 13*t^20 + 4*t^19 + t^17 + 8*t^16 + 13*t^15 + 8*t^14 + 12*t^13 + 5*t^12 + 8*t^11 + 2*t^10 + 15*t^9 + 17*t^8 + 10*t^7 + 5*t^6 + 18*t^5 + 5*t^4 + 14*t^3 + 8*t^2 + 15*t + 1)/t^170 
(5*t^188 + 12*t^187 + 14*t^186 + 2*t^185 + 7*t^184 + t^183 + 2*t^180 + 16*t^179 + 8*t^178 + 11*t^177 + 17*t^176 + 3*t^175 + 6*t^173 + 10*t^172 + 10*t^171 + 4*t^169 + 10*t^168 + 15*t^167 + 7*t^166 + 8*t^165 + t^164 + 3*t^163 + 17*t^162 + 6*t^161 + 6*t^160 + 16*t^159 + 10*t^158 + 16*t^157 + 5*t^156 + 10*t^154 + 3*t^153 + 15*t^152 + 13*t^150 + 9*t^149 + 15*t^148 + 4*t^147 + 12*t^146 + 5*t^145 + 12*t^144 + 13*t^143 + 10*t^142 + 12*t^141 + 13*t^140 + 17*t^139 + 7*t^138 + 16*t^137 + 2*t^136 + 5*t^135 + 4*t^134 + 13*t^133 + 11*t^130 + 12*t^129 + 8*t^128 + 4*t^127 + 14*t^126 + 14*t^125 + 7*t^124 + 9*t^122 + 17*t^121 + 11*t^120 + 10*t^119 + 4*t^118 + 18*t^117 + 14*t^116 + 7*t^115 + t^114 + 11*t^111 + t^110 + 16*t^109 + t^108 + 13*t^107 + 2*t^106 + 4*t^105 + 5*t^104 + t^103 + 4*t^102 + t^101 + 4*t^100 + 15*t^99 + 15*t^98 + 12*t^97 + 7*t^96 + 14*t^95 + 12*t^93 + 16*t^92 + 5*t^91 + 4*t^90 + 16*t^89 + 13*t^88 + 6*t^87 + 15*t^86 + t^85 + 17*t^84 + 2*t^83 + 11*t^82 + 6*t^81 + 10*t^80 + 7*t^79 + 2*t^78 + 8*t^77 + 14*t^76 + 14*t^74 + 10*t^73 + 16*t^72 + 4*t^71 + t^70 + 15*t^69 + 16*t^68 + 13*t^67 + 12*t^66 + 15*t^65 + 12*t^64 + 16*t^63 + 16*t^62 + 10*t^61 + 18*t^60 + 8*t^59 + 10*t^58 + 17*t^57 + 12*t^55 + 3*t^54 + 16*t^53 + 8*t^52 + 5*t^51 + 13*t^50 + 4*t^49 + 10*t^48 + t^47 + 11*t^46 + 6*t^44 + 3*t^43 + 4*t^42 + 9*t^41 + 2*t^40 + 12*t^39 + 12*t^38 + 7*t^36 + 10*t^35 + 10*t^34 + 15*t^33 + 18*t^32 + 8*t^31 + 13*t^30 + t^29 + 2*t^28 + 3*t^27 + 14*t^26 + 17*t^25 + 7*t^24 + 17*t^23 + 17*t^22 + 9*t^21 + 6*t^20 + 7*t^19 + 6*t^17 + 16*t^16 + 5*t^15 + 10*t^14 + 4*t^13 + 16*t^12 + 3*t^11 + 2*t^10 + 8*t^9 + 16*t^8 + 5*t^7 + 14*t^6 + 7*t^5 + 7*t^4 + 8*t^3 + 3*t^2 + 13*t + 1)/t^189 
(5*t^207 + 8*t^206 + 16*t^204 + 17*t^203 + 6*t^202 + 6*t^201 + 18*t^200 + t^199 + 4*t^198 + t^197 + 10*t^196 + 18*t^195 + 5*t^194 + 18*t^193 + 18*t^192 + 14*t^191 + 6*t^190 + 3*t^188 + 8*t^187 + t^186 + 10*t^185 + 3*t^184 + 3*t^183 + 17*t^182 + 5*t^181 + 8*t^180 + 15*t^178 + 9*t^177 + 6*t^176 + 7*t^175 + 10*t^174 + 4*t^173 + 14*t^172 + 10*t^171 + 8*t^169 + 13*t^168 + 10*t^167 + 6*t^166 + 5*t^165 + 3*t^164 + 8*t^163 + 18*t^162 + 8*t^161 + 8*t^160 + 2*t^159 + 4*t^158 + 11*t^157 + t^155 + t^154 + 13*t^153 + 5*t^152 + t^150 + 14*t^149 + 15*t^148 + 11*t^147 + 17*t^146 + 10*t^145 + 2*t^144 + 9*t^142 + 10*t^141 + 4*t^140 + 4*t^138 + 16*t^137 + 16*t^136 + t^135 + 7*t^134 + 4*t^133 + 8*t^131 + 8*t^130 + 11*t^129 + 2*t^128 + 8*t^127 + 7*t^126 + 11*t^124 + 16*t^123 + 14*t^122 + 10*t^121 + t^120 + 12*t^119 + 6*t^117 + 5*t^116 + 12*t^115 + 18*t^114 + 16*t^112 + 7*t^111 + 15*t^109 + 5*t^108 + 16*t^107 + 12*t^106 + 17*t^105 + 11*t^104 + t^103 + 16*t^102 + 12*t^101 + 2*t^100 + 6*t^99 + 9*t^98 + 11*t^97 + 6*t^96 + 3*t^95 + 5*t^93 + 9*t^92 + 15*t^91 + 12*t^90 + 2*t^89 + 11*t^88 + 16*t^87 + 16*t^86 + 4*t^85 + 15*t^84 + 8*t^83 + t^82 + 5*t^81 + 12*t^80 + 17*t^79 + 16*t^78 + 6*t^77 + 10*t^76 + 4*t^74 + 17*t^73 + 2*t^72 + 10*t^71 + 13*t^70 + 14*t^69 + 5*t^68 + 12*t^67 + 3*t^66 + 18*t^65 + 6*t^64 + 14*t^63 + 13*t^62 + 5*t^61 + 12*t^60 + 18*t^59 + 7*t^58 + 2*t^57 + 7*t^55 + 2*t^54 + 16*t^53 + 17*t^52 + 7*t^51 + 3*t^50 + 3*t^49 + t^47 + 2*t^46 + 8*t^45 + 8*t^44 + 8*t^43 + 10*t^42 + 13*t^41 + 12*t^40 + 7*t^39 + 6*t^38 + 9*t^36 + 10*t^35 + 10*t^34 + 6*t^33 + 14*t^32 + 11*t^31 + 14*t^30 + 15*t^29 + 8*t^28 + 10*t^27 + 3*t^26 + 10*t^25 + 14*t^24 + 13*t^22 + 14*t^21 + 2*t^20 + 6*t^19 + 16*t^17 + 17*t^16 + 13*t^15 + 13*t^14 + 15*t^13 + 5*t^11 + 14*t^10 + 5*t^9 + t^8 + 11*t^7 + 11*t^6 + 5*t^5 + 2*t^4 + 2*t^3 + 2*t^2 + 3*t + 1)/t^208 
(3*t^226 + 16*t^225 + 12*t^224 + 7*t^223 + 6*t^222 + 12*t^221 + 2*t^220 + t^219 + 6*t^218 + 7*t^217 + 6*t^216 + 16*t^215 + 16*t^214 + 2*t^213 + 4*t^212 + 16*t^211 + 7*t^210 + 16*t^209 + 15*t^207 + 12*t^206 + 18*t^205 + 16*t^203 + 7*t^202 + 2*t^201 + 4*t^200 + 13*t^199 + 10*t^198 + 5*t^197 + 9*t^196 + 18*t^195 + 4*t^194 + 10*t^193 + 18*t^192 + 7*t^191 + 15*t^190 + 18*t^188 + 14*t^187 + 10*t^186 + 11*t^184 + 18*t^183 + 12*t^182 + 4*t^181 + 10*t^180 + 11*t^179 + 3*t^178 + 2*t^177 + 9*t^176 + 6*t^175 + 12*t^174 + 3*t^172 + 5*t^171 + 11*t^169 + 4*t^168 + 14*t^167 + 6*t^166 + 9*t^165 + 8*t^164 + 12*t^163 + 2*t^162 + 2*t^161 + 5*t^160 + 3*t^158 + 12*t^157 + t^156 + 9*t^155 + 13*t^154 + 10*t^153 + 10*t^152 + 8*t^149 + 13*t^148 + 17*t^147 + 16*t^146 + 13*t^145 + 8*t^144 + 18*t^143 + 5*t^142 + 2*t^141 + 7*t^140 + 15*t^139 + 5*t^138 + 14*t^137 + 8*t^136 + 6*t^134 + t^133 + 11*t^131 + 5*t^130 + 9*t^129 + 14*t^128 + 5*t^127 + 7*t^125 + 3*t^124 + 8*t^123 + 15*t^122 + 13*t^121 + 8*t^120 + 12*t^119 + 15*t^118 + 5*t^117 + 12*t^116 + 12*t^115 + 11*t^114 + 18*t^112 + 14*t^111 + 17*t^110 + 8*t^109 + 5*t^108 + 12*t^107 + 4*t^106 + 4*t^105 + 4*t^104 + 8*t^103 + 8*t^102 + 9*t^101 + 6*t^100 + 17*t^99 + 18*t^98 + 14*t^97 + 16*t^96 + 13*t^95 + 12*t^93 + 7*t^92 + 13*t^91 + 16*t^90 + t^89 + 10*t^88 + t^87 + 11*t^86 + 6*t^85 + 9*t^84 + 4*t^83 + 4*t^82 + 3*t^81 + 8*t^80 + 11*t^79 + 8*t^78 + 4*t^76 + 7*t^74 + 5*t^73 + 11*t^72 + 2*t^71 + 16*t^70 + 3*t^69 + 7*t^68 + t^67 + 3*t^66 + 16*t^65 + 5*t^64 + 13*t^63 + 6*t^62 + 11*t^61 + 16*t^60 + 12*t^59 + 3*t^57 + t^55 + 12*t^54 + 13*t^53 + 13*t^52 + 12*t^50 + 7*t^49 + 12*t^48 + 12*t^47 + 16*t^46 + 4*t^45 + 7*t^43 + 3*t^42 + 5*t^41 + 16*t^40 + 2*t^39 + 7*t^38 + 12*t^35 + 16*t^34 + 8*t^33 + 7*t^32 + 9*t^31 + 7*t^30 + 7*t^29 + 6*t^28 + 11*t^27 + 5*t^26 + 7*t^25 + 9*t^24 + t^23 + 3*t^22 + 12*t^21 + 13*t^20 + 11*t^19 + 6*t^17 + 2*t^16 + 3*t^14 + 9*t^13 + 12*t^12 + 4*t^11 + 4*t^10 + 16*t^9 + 15*t^8 + 14*t^7 + 17*t^6 + 13*t^5 + 17*t^4 + 4*t^3 + 17*t^2 + 14*t + 1)/t^227 
(12*t^245 + 12*t^244 + 10*t^242 + 2*t^241 + 13*t^240 + 9*t^239 + 11*t^238 + 16*t^237 + 6*t^236 + 2*t^235 + 7*t^234 + 15*t^233 + 4*t^232 + 14*t^231 + 2*t^230 + 8*t^229 + 13*t^228 + 4*t^226 + 16*t^225 + 7*t^224 + 14*t^222 + 13*t^221 + 18*t^220 + 14*t^219 + 17*t^218 + 17*t^217 + 11*t^216 + 14*t^215 + 11*t^214 + 13*t^213 + 13*t^212 + 2*t^211 + 7*t^210 + t^209 + 16*t^207 + 11*t^206 + 18*t^205 + 7*t^204 + 15*t^203 + 10*t^202 + 10*t^201 + 13*t^200 + 15*t^198 + 12*t^197 + t^196 + 6*t^195 + 8*t^194 + 2*t^193 + 15*t^192 + 14*t^190 + 17*t^188 + 16*t^187 + 15*t^186 + 11*t^185 + 15*t^184 + 5*t^183 + t^182 + 3*t^181 + 13*t^180 + 3*t^179 + 4*t^177 + 14*t^176 + 4*t^175 + t^174 + 10*t^173 + 17*t^172 + t^171 + 15*t^169 + 16*t^168 + 12*t^167 + 7*t^166 + 15*t^165 + 9*t^164 + 8*t^163 + 9*t^162 + 8*t^161 + 11*t^160 + 9*t^159 + 4*t^158 + 15*t^157 + 15*t^156 + 5*t^155 + 12*t^154 + 14*t^153 + 18*t^152 + 11*t^149 + 6*t^148 + 14*t^146 + 15*t^144 + 14*t^143 + 7*t^142 + 2*t^141 + 16*t^140 + 2*t^138 + 3*t^137 + 2*t^136 + t^135 + 2*t^134 + 11*t^133 + 16*t^131 + 3*t^130 + 6*t^129 + 17*t^128 + 14*t^127 + 14*t^126 + 18*t^125 + 18*t^124 + 12*t^123 + 17*t^122 + 2*t^121 + 14*t^120 + 13*t^118 + 18*t^117 + 18*t^116 + 3*t^115 + 12*t^114 + 16*t^112 + 15*t^111 + 8*t^110 + 3*t^109 + 17*t^107 + 7*t^105 + 13*t^104 + 16*t^103 + 15*t^102 + 8*t^101 + 7*t^100 + 11*t^99 + 2*t^98 + 12*t^97 + 12*t^96 + 12*t^95 + 17*t^93 + 5*t^92 + 9*t^91 + 9*t^90 + 8*t^89 + 3*t^88 + 9*t^87 + 16*t^84 + 4*t^83 + 13*t^82 + 4*t^81 + 13*t^80 + 2*t^79 + 13*t^78 + 16*t^77 + 13*t^76 + 6*t^74 + 3*t^73 + 18*t^72 + 17*t^71 + 12*t^70 + 18*t^69 + 3*t^68 + 13*t^67 + 12*t^66 + 10*t^65 + 3*t^64 + 4*t^63 + 15*t^62 + 14*t^61 + 11*t^60 + 7*t^59 + 17*t^58 + 10*t^57 + 7*t^55 + 2*t^54 + 2*t^53 + t^52 + 4*t^51 + 14*t^50 + 8*t^49 + 16*t^48 + 3*t^47 + 13*t^46 + 12*t^45 + t^44 + 10*t^43 + 8*t^42 + 6*t^41 + 7*t^40 + 7*t^39 + 13*t^38 + 7*t^36 + 11*t^35 + 12*t^34 + 13*t^33 + 12*t^32 + 3*t^31 + 17*t^30 + 14*t^29 + 15*t^28 + 15*t^27 + 16*t^26 + 12*t^25 + 2*t^24 + 4*t^23 + 4*t^22 + 15*t^21 + 18*t^20 + 3*t^19 + 16*t^17 + 18*t^16 + 2*t^15 + 4*t^13 + 5*t^12 + 12*t^11 + 2*t^10 + 13*t^9 + 7*t^8 + 14*t^7 + 9*t^6 + t^4 + 17*t^3 + 11*t^2 + 4*t + 1)/t^246 
(3*t^264 + 12*t^261 + 6*t^260 + 12*t^259 + 4*t^258 + 11*t^257 + 16*t^255 + 15*t^254 + 8*t^253 + 15*t^252 + t^251 + 16*t^250 + 3*t^248 + 11*t^247 + 10*t^245 + 16*t^244 + 17*t^243 + 9*t^242 + 10*t^241 + 18*t^240 + 9*t^239 + 13*t^238 + 2*t^237 + 13*t^236 + 15*t^235 + 15*t^234 + 10*t^233 + 8*t^232 + t^231 + 5*t^230 + 13*t^229 + 16*t^228 + 15*t^226 + 6*t^225 + 18*t^224 + 8*t^223 + 17*t^222 + 6*t^221 + 10*t^220 + 6*t^219 + 15*t^218 + 10*t^217 + 10*t^216 + 11*t^215 + 14*t^214 + 4*t^213 + 18*t^212 + 3*t^211 + 13*t^210 + 7*t^209 + 2*t^207 + 2*t^206 + 5*t^205 + 9*t^203 + 5*t^202 + 2*t^201 + 11*t^200 + 15*t^199 + 11*t^198 + 18*t^197 + 7*t^196 + 18*t^195 + 15*t^194 + 16*t^193 + t^192 + 8*t^191 + 5*t^190 + 16*t^188 + 5*t^187 + 17*t^186 + 3*t^185 + 13*t^184 + 14*t^183 + 6*t^182 + 13*t^181 + 12*t^180 + 4*t^179 + 10*t^178 + 15*t^177 + 2*t^176 + 17*t^175 + 5*t^174 + 14*t^173 + 7*t^172 + 12*t^171 + 3*t^169 + 13*t^168 + 10*t^167 + 15*t^166 + 6*t^165 + 14*t^164 + 5*t^163 + 9*t^162 + 9*t^161 + t^160 + 7*t^159 + 17*t^158 + 7*t^157 + 11*t^156 + 9*t^155 + 8*t^154 + 18*t^152 + 4*t^150 + 18*t^149 + 12*t^148 + 6*t^147 + 13*t^146 + 13*t^145 + 17*t^144 + 5*t^143 + 15*t^142 + 6*t^141 + 5*t^140 + 4*t^139 + 12*t^138 + 8*t^137 + 12*t^136 + 17*t^135 + 9*t^134 + 8*t^133 + 14*t^131 + 11*t^130 + 10*t^129 + 15*t^128 + 6*t^127 + 18*t^126 + 18*t^125 + t^124 + 16*t^123 + 15*t^122 + 10*t^121 + 11*t^120 + 10*t^119 + 13*t^118 + 16*t^117 + 5*t^116 + 15*t^115 + 2*t^114 + 18*t^112 + 9*t^111 + 14*t^110 + 7*t^109 + 13*t^107 + t^106 + 9*t^105 + 2*t^104 + 11*t^103 + 9*t^102 + 13*t^101 + 17*t^100 + 7*t^99 + 7*t^98 + 17*t^97 + 2*t^95 + 15*t^93 + 8*t^92 + 11*t^91 + 3*t^90 + 9*t^89 + 12*t^88 + 18*t^87 + 16*t^86 + 18*t^85 + 9*t^84 + 7*t^83 + 2*t^82 + 10*t^81 + t^80 + 17*t^79 + 5*t^78 + 16*t^77 + 3*t^76 + 14*t^74 + 12*t^73 + 8*t^72 + 10*t^71 + 17*t^70 + 11*t^69 + 9*t^68 + 5*t^67 + 4*t^66 + t^65 + 7*t^64 + 6*t^63 + 14*t^62 + 2*t^61 + 15*t^60 + 6*t^59 + 2*t^58 + 11*t^57 + 6*t^55 + 14*t^54 + 4*t^53 + 11*t^52 + t^51 + 10*t^50 + 12*t^49 + 8*t^48 + 13*t^47 + 8*t^46 + 2*t^45 + 18*t^44 + 2*t^43 + 14*t^42 + 16*t^41 + 4*t^40 + 8*t^39 + 18*t^38 + 14*t^35 + 14*t^34 + 8*t^33 + t^32 + 8*t^31 + 2*t^30 + 13*t^29 + 9*t^28 + 4*t^27 + 3*t^26 + 18*t^25 + 13*t^24 + 18*t^23 + 13*t^22 + 6*t^21 + 5*t^20 + 10*t^19 + 8*t^17 + 3*t^16 + 2*t^15 + 5*t^14 + 8*t^12 + 18*t^11 + 11*t^10 + 8*t^9 + 8*t^8 + 17*t^7 + 2*t^6 + t^5 + 3*t^4 + 10*t^3 + 3*t^2 + t + 1)/t^265 
(5*t^283 + 16*t^282 + 18*t^281 + 6*t^280 + 16*t^279 + 15*t^278 + 16*t^277 + 18*t^276 + 6*t^275 + 4*t^274 + t^273 + 11*t^272 + 14*t^271 + 17*t^270 + 6*t^269 + 18*t^268 + 2*t^267 + 15*t^266 + 6*t^264 + 14*t^263 + 3*t^262 + t^261 + 16*t^260 + 6*t^259 + 2*t^258 + 18*t^257 + 6*t^256 + 4*t^255 + 14*t^254 + 8*t^253 + 13*t^252 + 11*t^251 + 10*t^250 + 2*t^249 + 16*t^248 + 6*t^247 + 5*t^245 + 15*t^244 + 17*t^243 + 15*t^242 + 13*t^241 + 15*t^240 + 5*t^239 + 8*t^238 + 18*t^237 + 8*t^236 + 15*t^235 + t^234 + 13*t^233 + 8*t^231 + 18*t^230 + 14*t^229 + 10*t^228 + 18*t^226 + 9*t^225 + 11*t^223 + 5*t^222 + 12*t^221 + 10*t^220 + 12*t^219 + 17*t^218 + 13*t^217 + 4*t^216 + 18*t^215 + t^214 + 10*t^213 + 7*t^212 + 16*t^211 + 17*t^210 + 14*t^209 + 18*t^207 + t^204 + 15*t^203 + 9*t^202 + 16*t^201 + 5*t^200 + 8*t^199 + 7*t^198 + 4*t^197 + 9*t^196 + t^195 + 2*t^194 + 14*t^193 + 4*t^192 + 16*t^191 + 5*t^190 + 3*t^188 + 5*t^187 + 8*t^186 + 6*t^185 + 10*t^184 + 17*t^183 + 6*t^182 + 3*t^181 + 5*t^180 + 12*t^179 + 3*t^178 + 16*t^177 + 17*t^176 + 8*t^175 + 11*t^174 + 14*t^173 + 6*t^172 + 3*t^171 + t^169 + 15*t^168 + 14*t^167 + 16*t^166 + 17*t^165 + 16*t^163 + 8*t^162 + t^161 + 8*t^160 + 17*t^159 + 7*t^158 + 14*t^157 + 7*t^156 + 3*t^155 + 16*t^153 + 11*t^152 + 18*t^150 + 11*t^149 + 7*t^148 + 7*t^147 + 15*t^146 + 16*t^145 + 16*t^144 + 7*t^143 + 16*t^142 + 4*t^141 + 5*t^140 + 15*t^139 + 11*t^138 + 11*t^137 + 16*t^136 + 8*t^135 + 2*t^133 + 12*t^131 + 2*t^130 + 17*t^129 + 16*t^128 + 9*t^127 + 6*t^126 + 18*t^125 + 16*t^124 + 13*t^123 + 7*t^122 + 14*t^121 + 15*t^120 + 5*t^119 + 11*t^118 + 6*t^117 + 18*t^116 + t^115 + 3*t^114 + 11*t^112 + 7*t^111 + 6*t^110 + 8*t^109 + 13*t^108 + t^107 + 4*t^106 + 5*t^105 + 12*t^104 + 3*t^103 + 6*t^102 + 8*t^101 + 7*t^100 + 2*t^99 + 14*t^98 + 3*t^97 + 9*t^96 + 7*t^95 + 12*t^93 + 4*t^92 + 7*t^91 + t^90 + 18*t^89 + 12*t^87 + 9*t^86 + 16*t^85 + 3*t^84 + 16*t^83 + 11*t^82 + 5*t^81 + 7*t^80 + 9*t^78 + 12*t^77 + 9*t^76 + 16*t^74 + 8*t^73 + 5*t^72 + 16*t^71 + 12*t^70 + 7*t^69 + t^67 + 16*t^66 + 6*t^65 + 8*t^64 + 14*t^63 + 8*t^62 + 14*t^61 + 14*t^60 + t^59 + 2*t^58 + 13*t^57 + 11*t^55 + 10*t^54 + 7*t^52 + 14*t^51 + 5*t^50 + 3*t^49 + 4*t^47 + 11*t^46 + 5*t^45 + 4*t^44 + 12*t^43 + 4*t^42 + 6*t^41 + 11*t^40 + 17*t^39 + 5*t^36 + 9*t^35 + 7*t^34 + 4*t^33 + 12*t^32 + 6*t^31 + 4*t^30 + 2*t^29 + 14*t^28 + 13*t^27 + 4*t^26 + 18*t^25 + 7*t^24 + 18*t^23 + 12*t^22 + 11*t^21 + 12*t^20 + 16*t^19 + t^17 + 11*t^16 + 11*t^15 + 12*t^14 + 6*t^13 + 7*t^12 + 11*t^11 + 9*t^10 + 4*t^9 + 12*t^8 + 16*t^7 + 11*t^6 + 12*t^5 + 2*t^4 + 9*t^3 + 9*t^2 + 1)/t^284 
(6*t^302 + 9*t^301 + 18*t^300 + 8*t^299 + 18*t^298 + 6*t^297 + 8*t^296 + 15*t^295 + 3*t^294 + 8*t^293 + 15*t^292 + 10*t^291 + 15*t^290 + 14*t^289 + 2*t^288 + 5*t^287 + 15*t^286 + 18*t^285 + 6*t^283 + 5*t^282 + 16*t^281 + 15*t^280 + 9*t^279 + 18*t^278 + 6*t^277 + 5*t^276 + 11*t^275 + 15*t^274 + 11*t^273 + 4*t^272 + 17*t^271 + 8*t^270 + 3*t^269 + 13*t^268 + 12*t^267 + 16*t^266 + 13*t^264 + 13*t^262 + 17*t^261 + 2*t^260 + 7*t^259 + 5*t^258 + 15*t^257 + 17*t^256 + 4*t^255 + 13*t^254 + 18*t^253 + 12*t^252 + 15*t^251 + 9*t^250 + 17*t^249 + 10*t^248 + 11*t^247 + 15*t^245 + 12*t^244 + 14*t^243 + 16*t^242 + 9*t^241 + 13*t^240 + 11*t^237 + t^236 + 17*t^235 + 13*t^234 + 2*t^233 + 12*t^232 + 15*t^231 + 8*t^230 + 17*t^229 + 6*t^228 + t^226 + 13*t^224 + 16*t^223 + 8*t^222 + 2*t^221 + 4*t^220 + 11*t^219 + 2*t^218 + 5*t^217 + 16*t^216 + 11*t^215 + 18*t^214 + 12*t^213 + 16*t^212 + 3*t^211 + 10*t^210 + 6*t^209 + t^207 + 12*t^206 + 4*t^205 + 14*t^204 + 6*t^203 + 11*t^202 + 11*t^201 + 15*t^199 + 18*t^198 + 15*t^197 + 14*t^196 + 15*t^195 + 12*t^194 + 15*t^193 + 8*t^192 + 4*t^190 + 18*t^188 + 16*t^187 + 14*t^186 + 12*t^185 + 12*t^184 + 5*t^183 + 3*t^182 + 13*t^181 + t^180 + 2*t^178 + 11*t^176 + 11*t^175 + 2*t^174 + 8*t^173 + 17*t^172 + 18*t^171 + 4*t^169 + 12*t^168 + 3*t^167 + 2*t^166 + 15*t^165 + 3*t^164 + 9*t^163 + 17*t^162 + 2*t^161 + 8*t^160 + 4*t^159 + 8*t^158 + 15*t^157 + 15*t^156 + 9*t^155 + 10*t^154 + 12*t^153 + t^152 + 15*t^150 + 8*t^149 + 8*t^148 + 13*t^147 + 4*t^146 + 17*t^145 + 3*t^144 + 17*t^143 + 8*t^142 + 10*t^141 + 5*t^140 + 10*t^139 + 3*t^138 + 4*t^137 + 16*t^136 + 18*t^135 + 12*t^134 + 14*t^133 + t^131 + 10*t^130 + 6*t^129 + 6*t^128 + 5*t^127 + 15*t^126 + 5*t^125 + 9*t^124 + t^123 + 10*t^122 + 8*t^121 + 5*t^120 + 5*t^119 + 14*t^118 + 7*t^117 + 10*t^115 + 2*t^114 + 13*t^112 + 12*t^111 + 12*t^110 + 4*t^109 + 9*t^108 + 13*t^106 + 13*t^105 + 6*t^103 + 10*t^102 + 18*t^101 + 9*t^100 + 9*t^99 + 17*t^98 + 7*t^97 + 13*t^96 + 12*t^95 + 2*t^93 + 4*t^92 + 10*t^91 + 8*t^90 + 6*t^89 + 12*t^88 + 16*t^87 + 4*t^86 + 5*t^85 + 3*t^84 + 10*t^82 + t^80 + 3*t^79 + 9*t^78 + 2*t^77 + 16*t^76 + 4*t^74 + 11*t^73 + 12*t^72 + 14*t^71 + 13*t^70 + 2*t^69 + 4*t^68 + 3*t^67 + 18*t^66 + 14*t^65 + 11*t^64 + 13*t^63 + 7*t^62 + 2*t^61 + 14*t^60 + 15*t^59 + 13*t^58 + 15*t^57 + 14*t^54 + 16*t^53 + 11*t^52 + 7*t^51 + 15*t^50 + 10*t^49 + 11*t^48 + 18*t^47 + 7*t^46 + 14*t^45 + 17*t^44 + 15*t^43 + 12*t^42 + 9*t^41 + 13*t^40 + 7*t^39 + 16*t^38 + 12*t^36 + 13*t^35 + 4*t^34 + 18*t^33 + t^32 + 16*t^31 + 9*t^30 + 12*t^29 + 10*t^28 + 14*t^27 + 10*t^26 + 16*t^25 + 5*t^24 + 4*t^23 + t^22 + t^21 + 8*t^20 + 13*t^19 + 12*t^17 + 2*t^16 + 18*t^15 + 3*t^14 + 3*t^13 + 14*t^12 + 11*t^11 + 11*t^10 + 12*t^9 + 14*t^8 + 7*t^7 + 3*t^6 + 9*t^5 + 2*t^4 + 4*t^3 + 13*t^2 + 17*t + 1)/t^303 
(8*t^321 + t^320 + 18*t^319 + 2*t^318 + 4*t^317 + 8*t^316 + 5*t^315 + 2*t^314 + 12*t^313 + 10*t^312 + 14*t^311 + 5*t^310 + 7*t^309 + 4*t^308 + 16*t^307 + 10*t^306 + 7*t^305 + 16*t^304 + 14*t^302 + 5*t^301 + 10*t^300 + 4*t^299 + 8*t^298 + 13*t^297 + 18*t^296 + 14*t^295 + 12*t^294 + 17*t^293 + t^292 + t^291 + 15*t^290 + 16*t^289 + 2*t^288 + 14*t^287 + 14*t^286 + 8*t^283 + 6*t^282 + 2*t^281 + 6*t^280 + 18*t^279 + 13*t^278 + 3*t^277 + 16*t^276 + 6*t^275 + 13*t^274 + 17*t^273 + 14*t^272 + 14*t^271 + 13*t^270 + 10*t^269 + 2*t^268 + 8*t^267 + 12*t^266 + 4*t^264 + 16*t^263 + 6*t^262 + 11*t^261 + 17*t^260 + 9*t^259 + 16*t^258 + t^257 + 15*t^256 + 7*t^255 + 13*t^254 + 9*t^253 + 16*t^252 + t^251 + 13*t^250 + 15*t^249 + 16*t^248 + 2*t^247 + 3*t^245 + 16*t^244 + 11*t^243 + 9*t^242 + 4*t^241 + 13*t^240 + t^239 + 2*t^238 + 14*t^237 + 2*t^236 + 3*t^235 + 17*t^234 + 6*t^233 + 14*t^232 + 18*t^231 + 3*t^230 + t^229 + 3*t^228 + 8*t^226 + 13*t^225 + 10*t^224 + 17*t^223 + 4*t^222 + 18*t^221 + 9*t^220 + 3*t^219 + 4*t^218 + 16*t^217 + 17*t^216 + 4*t^215 + 11*t^214 + 2*t^213 + 7*t^212 + 7*t^211 + 9*t^210 + 15*t^209 + 12*t^207 + 16*t^206 + 6*t^205 + 13*t^204 + 14*t^203 + 8*t^202 + 18*t^201 + 18*t^200 + 8*t^199 + 17*t^198 + 4*t^197 + 15*t^196 + 10*t^195 + 8*t^194 + 9*t^193 + 16*t^192 + 8*t^191 + 8*t^190 + 14*t^188 + 6*t^186 + 17*t^185 + 17*t^184 + 11*t^183 + 18*t^182 + 18*t^181 + 13*t^180 + 17*t^179 + 15*t^178 + 13*t^177 + 15*t^176 + 12*t^175 + 7*t^174 + t^173 + 14*t^172 + 12*t^171 + 10*t^169 + 7*t^168 + 14*t^167 + 4*t^166 + 3*t^165 + 15*t^164 + 12*t^163 + 18*t^162 + 4*t^161 + 10*t^160 + t^159 + 12*t^158 + 7*t^157 + 8*t^156 + 8*t^155 + 14*t^154 + 12*t^153 + 5*t^152 + 2*t^150 + 5*t^149 + 6*t^148 + 2*t^147 + 12*t^146 + 7*t^145 + 3*t^144 + 4*t^143 + 15*t^141 + 2*t^140 + 6*t^139 + 11*t^138 + 4*t^137 + 13*t^136 + 3*t^135 + 18*t^134 + 18*t^133 + 17*t^131 + 18*t^130 + 7*t^129 + 16*t^128 + t^127 + 8*t^126 + 5*t^125 + 11*t^124 + 15*t^123 + 6*t^122 + 10*t^121 + 10*t^120 + 16*t^119 + 17*t^118 + 13*t^117 + 3*t^116 + 14*t^115 + 9*t^114 + 4*t^112 + 6*t^111 + 11*t^110 + 2*t^109 + 14*t^108 + 11*t^107 + 16*t^106 + 16*t^105 + 4*t^104 + 2*t^103 + 8*t^102 + 14*t^101 + 16*t^100 + t^99 + 7*t^98 + 6*t^97 + 14*t^96 + 14*t^93 + 5*t^92 + 18*t^91 + 10*t^90 + 8*t^89 + 6*t^88 + 8*t^86 + t^85 + 8*t^83 + 10*t^82 + 3*t^81 + 6*t^80 + 15*t^79 + 3*t^78 + 12*t^77 + 9*t^76 + 4*t^74 + 12*t^73 + 4*t^72 + 6*t^70 + 9*t^69 + 17*t^68 + 6*t^65 + 9*t^64 + 4*t^63 + t^62 + 17*t^61 + 4*t^60 + 14*t^59 + 16*t^58 + 2*t^57 + 4*t^55 + 4*t^54 + 6*t^53 + 11*t^52 + 14*t^51 + 17*t^50 + 18*t^49 + 12*t^48 + 7*t^47 + 5*t^46 + 14*t^45 + 8*t^44 + 14*t^43 + 2*t^42 + 13*t^41 + 4*t^40 + 5*t^39 + 12*t^38 + t^36 + 9*t^35 + 8*t^33 + 18*t^32 + 2*t^31 + 18*t^30 + 7*t^29 + 6*t^28 + 11*t^27 + 2*t^26 + 13*t^25 + t^24 + 5*t^23 + 2*t^22 + 12*t^21 + 16*t^20 + 6*t^19 + 11*t^17 + t^16 + 9*t^15 + 10*t^14 + 9*t^13 + 17*t^12 + 4*t^11 + 3*t^10 + 12*t^9 + 15*t^8 + 17*t^7 + 2*t^6 + 11*t^5 + 8*t^4 + 11*t^3 + 10*t^2 + 18*t + 1)/t^322 
(2*t^340 + 2*t^339 + 12*t^338 + 9*t^337 + 3*t^336 + 14*t^335 + 18*t^334 + 14*t^333 + 12*t^332 + 10*t^331 + 5*t^330 + 6*t^329 + 13*t^328 + 6*t^327 + 15*t^326 + 14*t^325 + 9*t^323 + 9*t^321 + 17*t^320 + 11*t^319 + 16*t^318 + t^317 + 18*t^316 + 2*t^315 + 15*t^314 + 6*t^313 + 10*t^312 + 11*t^311 + 17*t^310 + 16*t^309 + 11*t^308 + t^307 + 17*t^306 + 8*t^305 + 3*t^304 + 9*t^302 + 6*t^301 + 2*t^300 + 3*t^299 + t^298 + 10*t^297 + 16*t^296 + 4*t^295 + 6*t^294 + 14*t^293 + t^292 + 7*t^291 + 9*t^290 + 14*t^289 + 13*t^288 + 5*t^287 + 6*t^286 + 14*t^285 + 6*t^282 + 12*t^281 + 7*t^280 + 11*t^278 + 4*t^277 + 18*t^276 + 5*t^275 + 3*t^274 + 2*t^273 + 16*t^272 + 8*t^271 + 15*t^270 + 16*t^268 + 14*t^267 + 14*t^266 + t^264 + 3*t^263 + 16*t^262 + 6*t^261 + 7*t^260 + 15*t^259 + 4*t^258 + 3*t^257 + 18*t^256 + t^255 + 7*t^254 + 3*t^253 + 9*t^252 + 16*t^251 + 16*t^250 + 2*t^249 + 3*t^248 + 7*t^247 + 9*t^245 + 7*t^244 + 10*t^243 + 6*t^242 + t^241 + 15*t^240 + 2*t^239 + 16*t^238 + 4*t^237 + 8*t^236 + 15*t^235 + 12*t^234 + 14*t^233 + 14*t^232 + 2*t^231 + 18*t^230 + 10*t^229 + 7*t^228 + 15*t^226 + 7*t^225 + 14*t^224 + t^223 + 11*t^222 + 4*t^221 + 2*t^220 + 9*t^219 + 9*t^218 + 2*t^217 + 10*t^216 + 2*t^215 + 13*t^214 + 6*t^213 + 10*t^212 + 17*t^211 + 7*t^210 + 7*t^209 + t^207 + 17*t^206 + 6*t^205 + 11*t^203 + 4*t^202 + t^201 + 9*t^200 + t^199 + t^198 + 9*t^197 + 16*t^196 + 2*t^195 + 17*t^194 + 2*t^193 + 2*t^192 + 18*t^191 + 15*t^190 + 11*t^188 + 13*t^187 + 5*t^186 + t^185 + 16*t^184 + 13*t^183 + 17*t^182 + 7*t^181 + 3*t^180 + t^179 + 2*t^178 + 9*t^177 + 15*t^176 + 4*t^175 + 11*t^174 + 4*t^173 + 15*t^172 + 8*t^171 + 11*t^169 + t^168 + 9*t^166 + 17*t^165 + 6*t^164 + 2*t^163 + 13*t^162 + 12*t^161 + 13*t^160 + 2*t^158 + 13*t^157 + 7*t^156 + 3*t^155 + 9*t^154 + 10*t^153 + 14*t^152 + 12*t^150 + 2*t^149 + 4*t^148 + 4*t^147 + t^145 + 10*t^144 + 12*t^143 + 13*t^142 + 5*t^141 + 6*t^140 + 14*t^139 + 18*t^138 + 4*t^137 + 4*t^136 + 15*t^135 + 11*t^134 + 15*t^133 + 13*t^131 + 4*t^130 + 12*t^129 + 5*t^128 + 9*t^127 + 12*t^126 + 5*t^125 + t^124 + 17*t^123 + 13*t^120 + 3*t^119 + 14*t^118 + 9*t^117 + 13*t^116 + 10*t^115 + 5*t^114 + t^112 + 7*t^111 + 16*t^110 + 4*t^109 + 10*t^108 + 16*t^107 + 7*t^106 + 11*t^105 + 5*t^104 + 17*t^103 + 16*t^102 + 16*t^101 + 11*t^100 + 15*t^98 + 8*t^97 + 4*t^96 + 3*t^95 + 16*t^93 + 16*t^92 + 4*t^91 + 17*t^90 + 3*t^89 + 10*t^88 + 11*t^87 + 8*t^86 + 5*t^85 + 9*t^84 + 10*t^83 + 4*t^82 + 11*t^81 + 7*t^80 + 6*t^79 + 8*t^78 + 18*t^77 + 5*t^76 + 17*t^74 + 16*t^73 + 10*t^72 + 11*t^71 + 12*t^70 + 5*t^69 + 6*t^68 + 13*t^67 + 15*t^66 + 12*t^65 + 16*t^64 + 17*t^63 + t^62 + 3*t^61 + 18*t^60 + t^59 + 7*t^58 + 18*t^57 + 13*t^55 + 13*t^54 + 4*t^53 + 9*t^52 + 13*t^51 + 16*t^50 + 6*t^49 + 14*t^48 + 5*t^47 + 17*t^46 + 18*t^45 + 17*t^44 + 11*t^43 + 11*t^42 + t^40 + 10*t^38 + 9*t^36 + 13*t^35 + 2*t^34 + 5*t^33 + 4*t^31 + 10*t^30 + 9*t^29 + 8*t^28 + 12*t^27 + 18*t^26 + 17*t^25 + 5*t^24 + 8*t^23 + 14*t^22 + 15*t^21 + 9*t^20 + 16*t^19 + 3*t^17 + 6*t^16 + 12*t^15 + 11*t^14 + 17*t^13 + 13*t^12 + t^11 + 14*t^10 + 6*t^9 + 15*t^8 + 10*t^7 + 16*t^6 + 4*t^5 + 17*t^4 + 5*t^3 + 6*t^2 + 2*t + 1)/t^341 
p=23
(15*t^44 + 4*t^43 + 11*t^42 + 5*t^41 + 18*t^40 + 5*t^39 + 6*t^38 + 16*t^37 + 11*t^36 + 9*t^35 + 14*t^34 + 19*t^33 + 12*t^31 + 12*t^30 + 18*t^29 + 21*t^28 + 19*t^27 + 2*t^26 + 16*t^25 + 15*t^24 + 8*t^23 + 16*t^21 + 3*t^20 + 20*t^19 + 7*t^18 + 2*t^17 + 3*t^16 + 6*t^15 + t^14 + 17*t^13 + 3*t^12 + 9*t^11 + 10*t^10 + 19*t^9 + 20*t^8 + 5*t^7 + 3*t^6 + 5*t^5 + 5*t^4 + 19*t^3 + 4*t^2 + 19*t + 1)/t^45 
(6*t^67 + 18*t^66 + 12*t^64 + 21*t^63 + 15*t^62 + 6*t^61 + 2*t^60 + 15*t^59 + 7*t^58 + 12*t^57 + 8*t^56 + 12*t^55 + 13*t^54 + 3*t^53 + 9*t^52 + 3*t^51 + 15*t^50 + 2*t^49 + 15*t^48 + 22*t^47 + 16*t^46 + 20*t^44 + 22*t^42 + 9*t^41 + 14*t^40 + 3*t^39 + t^38 + 10*t^37 + 5*t^36 + 8*t^35 + 14*t^34 + 21*t^33 + 9*t^32 + 11*t^31 + 19*t^30 + 9*t^29 + 21*t^28 + 21*t^27 + 8*t^26 + 11*t^25 + 20*t^24 + 16*t^23 + 17*t^21 + 15*t^20 + 14*t^19 + 2*t^18 + 22*t^16 + 21*t^15 + 16*t^14 + 12*t^13 + 19*t^12 + 10*t^11 + 7*t^10 + t^9 + 10*t^8 + 17*t^7 + 5*t^6 + 4*t^5 + 20*t^4 + 11*t^3 + 22*t + 1)/t^68 
(12*t^90 + t^89 + 9*t^88 + 12*t^87 + 17*t^86 + 17*t^85 + 6*t^84 + t^83 + 22*t^82 + 22*t^81 + 13*t^80 + 7*t^79 + 13*t^78 + 9*t^77 + t^76 + 2*t^75 + 13*t^74 + 2*t^73 + 17*t^72 + 4*t^71 + 4*t^70 + 6*t^69 + 15*t^67 + 3*t^66 + 10*t^65 + 3*t^64 + 20*t^63 + 2*t^62 + 17*t^61 + 19*t^60 + 14*t^59 + 2*t^58 + 10*t^57 + 4*t^56 + 16*t^55 + 18*t^54 + 12*t^53 + 20*t^52 + 18*t^51 + t^50 + 15*t^49 + 12*t^48 + 19*t^47 + 12*t^46 + 12*t^44 + 16*t^43 + 5*t^41 + 20*t^40 + 11*t^39 + t^38 + 9*t^37 + 8*t^36 + 18*t^35 + 8*t^34 + 7*t^33 + 5*t^32 + 19*t^31 + 9*t^29 + 14*t^28 + 18*t^27 + t^25 + 15*t^24 + 22*t^21 + 5*t^20 + 20*t^19 + 18*t^18 + 11*t^17 + 14*t^16 + 11*t^15 + 8*t^14 + 21*t^13 + 6*t^12 + 16*t^11 + 21*t^10 + 13*t^9 + 9*t^8 + 9*t^6 + t^5 + 16*t^4 + 2*t^3 + 16*t^2 + 20*t + 1)/t^91 
(14*t^113 + 11*t^112 + 18*t^111 + 20*t^110 + 14*t^109 + 15*t^108 + 3*t^107 + 8*t^106 + 8*t^105 + 16*t^104 + 18*t^103 + 11*t^102 + 2*t^101 + 5*t^100 + t^99 + 4*t^98 + 4*t^97 + 21*t^96 + 16*t^95 + 21*t^94 + 15*t^93 + 21*t^92 + 13*t^90 + 15*t^89 + 14*t^88 + 17*t^87 + t^86 + 14*t^85 + 2*t^84 + 7*t^83 + 2*t^81 + 2*t^80 + 20*t^79 + 22*t^78 + 8*t^76 + 16*t^75 + 21*t^74 + 19*t^73 + 14*t^72 + 22*t^71 + 3*t^70 + t^69 + t^67 + 13*t^66 + t^65 + 10*t^64 + 11*t^63 + 4*t^62 + 16*t^61 + 17*t^60 + 17*t^59 + 3*t^58 + 18*t^57 + t^56 + 12*t^55 + 7*t^54 + 22*t^53 + 14*t^52 + 18*t^51 + 10*t^50 + 10*t^49 + 19*t^48 + 16*t^46 + 12*t^44 + 16*t^43 + 17*t^42 + 10*t^41 + 7*t^40 + 15*t^39 + 12*t^38 + 13*t^37 + 14*t^36 + 11*t^35 + 9*t^34 + 4*t^33 + 21*t^32 + 13*t^31 + 18*t^30 + 20*t^29 + 17*t^28 + 11*t^27 + 5*t^25 + 16*t^24 + 6*t^23 + 10*t^21 + 9*t^20 + 2*t^19 + 2*t^18 + 7*t^17 + 2*t^16 + 12*t^15 + 4*t^14 + 9*t^13 + 15*t^12 + 20*t^11 + 7*t^10 + 11*t^9 + t^8 + 8*t^7 + 9*t^6 + 14*t^5 + t^4 + 7*t^3 + 11*t^2 + 13*t + 1)/t^114 
(16*t^136 + 3*t^135 + 8*t^134 + 2*t^132 + 18*t^131 + 7*t^130 + 3*t^129 + t^128 + 6*t^127 + 7*t^126 + 12*t^125 + 20*t^124 + 19*t^123 + 17*t^122 + 3*t^121 + 22*t^120 + 2*t^119 + 17*t^118 + 6*t^117 + 3*t^116 + 16*t^115 + 4*t^113 + 6*t^112 + 17*t^111 + t^110 + 16*t^109 + 22*t^108 + 15*t^107 + 13*t^106 + 3*t^105 + 11*t^104 + 22*t^103 + 10*t^102 + 17*t^101 + 10*t^100 + 20*t^99 + 6*t^98 + t^96 + 10*t^95 + 5*t^94 + 15*t^93 + 11*t^92 + 12*t^90 + 21*t^89 + 3*t^88 + 4*t^87 + 22*t^86 + 9*t^85 + 11*t^84 + 7*t^83 + 3*t^82 + 12*t^81 + 18*t^80 + 18*t^79 + 20*t^78 + 16*t^77 + 15*t^76 + 19*t^75 + 14*t^74 + 17*t^73 + 3*t^72 + 6*t^71 + 17*t^70 + 3*t^69 + 20*t^67 + 19*t^66 + 9*t^65 + 10*t^64 + 19*t^63 + 13*t^61 + 19*t^60 + 8*t^59 + 16*t^58 + 10*t^57 + 22*t^56 + 17*t^55 + 8*t^54 + 18*t^53 + 15*t^52 + 14*t^51 + 10*t^50 + 7*t^49 + 22*t^48 + 18*t^47 + 15*t^46 + 17*t^44 + 2*t^43 + 20*t^42 + 16*t^41 + 4*t^40 + t^37 + 6*t^36 + 11*t^35 + 19*t^34 + 12*t^33 + 3*t^32 + 22*t^31 + 20*t^30 + 7*t^29 + 4*t^28 + 22*t^27 + 17*t^26 + 13*t^25 + t^24 + 14*t^23 + 7*t^21 + 4*t^20 + 15*t^19 + 14*t^18 + 9*t^17 + 15*t^16 + 15*t^15 + 3*t^14 + 8*t^13 + 12*t^12 + 2*t^11 + 18*t^10 + 2*t^8 + 13*t^7 + 9*t^6 + 18*t^5 + 7*t^4 + 22*t^3 + 15*t^2 + 19*t + 1)/t^137 
(14*t^159 + 7*t^158 + 17*t^157 + 3*t^156 + 18*t^155 + 14*t^154 + 2*t^153 + 21*t^152 + 12*t^151 + 11*t^150 + 12*t^149 + 18*t^148 + 8*t^147 + 21*t^146 + 19*t^145 + 6*t^144 + 2*t^143 + 10*t^142 + 2*t^140 + 14*t^139 + 15*t^138 + 22*t^136 + 20*t^135 + 7*t^134 + 15*t^133 + 13*t^132 + 12*t^131 + 3*t^130 + 11*t^129 + 12*t^128 + 13*t^127 + 21*t^126 + 19*t^125 + 16*t^124 + 18*t^123 + 16*t^122 + 14*t^121 + 18*t^120 + 18*t^119 + 17*t^118 + 21*t^117 + 6*t^116 + 13*t^115 + 12*t^113 + 20*t^112 + t^111 + t^110 + 4*t^109 + 15*t^108 + 20*t^107 + 14*t^106 + 3*t^105 + 3*t^104 + 14*t^103 + 20*t^102 + 8*t^101 + 15*t^100 + 19*t^99 + 10*t^98 + 3*t^97 + 12*t^96 + 16*t^95 + 6*t^94 + 10*t^93 + 10*t^92 + 21*t^90 + 13*t^89 + 4*t^88 + 15*t^87 + 14*t^86 + 20*t^85 + 16*t^84 + 2*t^83 + 6*t^82 + 20*t^81 + 11*t^80 + 20*t^79 + 19*t^78 + 14*t^77 + t^76 + 22*t^75 + 14*t^74 + 20*t^73 + 18*t^72 + 6*t^71 + 13*t^70 + 20*t^69 + 5*t^67 + 8*t^66 + 3*t^65 + 14*t^64 + t^63 + 22*t^62 + 16*t^61 + 11*t^60 + 12*t^59 + 16*t^58 + 14*t^57 + 8*t^56 + 8*t^55 + 19*t^54 + 3*t^53 + 20*t^52 + 20*t^51 + 5*t^50 + 5*t^49 + 19*t^48 + 6*t^47 + 12*t^46 + 16*t^44 + 16*t^43 + 19*t^42 + 15*t^41 + 11*t^40 + 4*t^39 + 11*t^38 + 3*t^37 + 15*t^36 + 6*t^35 + 14*t^34 + 6*t^33 + 12*t^32 + 17*t^31 + 9*t^30 + 10*t^29 + 10*t^28 + 21*t^27 + 15*t^26 + 19*t^25 + 2*t^24 + 14*t^23 + 13*t^21 + 7*t^20 + 14*t^19 + 20*t^18 + 18*t^17 + 13*t^16 + 13*t^15 + 10*t^14 + 10*t^13 + 4*t^12 + 13*t^11 + 6*t^10 + 20*t^9 + 22*t^8 + 4*t^7 + 22*t^6 + 6*t^5 + 20*t^4 + 8*t^3 + 3*t^2 + 6*t + 1)/t^160 
(17*t^182 + 12*t^181 + 19*t^180 + 4*t^179 + 22*t^178 + 3*t^177 + 14*t^176 + 14*t^175 + 11*t^174 + 7*t^173 + 16*t^172 + 8*t^171 + 16*t^170 + 22*t^169 + 2*t^168 + 17*t^167 + t^166 + 11*t^165 + 17*t^164 + 18*t^163 + 11*t^162 + 7*t^161 + 20*t^159 + 22*t^157 + 15*t^156 + 17*t^155 + 13*t^154 + 7*t^153 + 18*t^152 + 22*t^151 + 20*t^150 + 10*t^149 + 22*t^148 + 9*t^147 + 12*t^146 + 12*t^145 + 10*t^144 + 2*t^142 + 13*t^140 + 22*t^139 + 5*t^138 + 19*t^136 + 16*t^135 + 20*t^134 + 12*t^133 + 3*t^132 + 9*t^131 + 13*t^130 + 17*t^129 + 8*t^128 + 21*t^127 + 3*t^126 + 13*t^125 + 17*t^124 + 21*t^123 + 6*t^121 + 18*t^120 + 10*t^119 + 7*t^118 + 11*t^117 + 20*t^116 + 20*t^115 + 21*t^112 + t^111 + 2*t^110 + 7*t^109 + 8*t^108 + 7*t^107 + 4*t^106 + 16*t^105 + 16*t^104 + t^103 + t^102 + 14*t^101 + 2*t^100 + 21*t^99 + 22*t^98 + 13*t^97 + 5*t^96 + 12*t^95 + 8*t^94 + 18*t^93 + 22*t^92 + 13*t^90 + 8*t^89 + 22*t^88 + 2*t^87 + 14*t^86 + 22*t^85 + 14*t^84 + 22*t^83 + 11*t^82 + 8*t^81 + 4*t^80 + 3*t^79 + 7*t^78 + 18*t^77 + 21*t^76 + 3*t^75 + 18*t^74 + 10*t^73 + 21*t^72 + 12*t^71 + 17*t^70 + 7*t^69 + 22*t^67 + 20*t^66 + 13*t^65 + 14*t^64 + 5*t^63 + 14*t^62 + 18*t^61 + 10*t^60 + 22*t^59 + 15*t^58 + 5*t^57 + 11*t^56 + 6*t^55 + 21*t^54 + 10*t^53 + 18*t^52 + 9*t^51 + 7*t^50 + 10*t^49 + 15*t^48 + 20*t^47 + 19*t^46 + 18*t^44 + 3*t^43 + t^42 + 8*t^40 + 22*t^39 + 22*t^38 + 4*t^37 + 3*t^36 + 2*t^34 + 20*t^33 + 17*t^32 + 15*t^31 + 11*t^30 + 21*t^29 + 16*t^28 + 21*t^27 + 12*t^26 + 5*t^24 + 19*t^23 + 11*t^21 + 17*t^20 + 10*t^19 + 3*t^18 + 6*t^17 + 2*t^16 + 10*t^15 + 4*t^14 + 13*t^13 + 21*t^12 + 21*t^11 + 10*t^10 + 17*t^9 + 15*t^8 + 17*t^7 + 2*t^6 + 21*t^5 + 7*t^4 + 3*t^3 + 8*t^2 + 15*t + 1)/t^183 
(t^205 + 16*t^204 + 17*t^203 + 18*t^202 + 12*t^201 + t^200 + 22*t^199 + 16*t^198 + 16*t^197 + 8*t^196 + 11*t^195 + 4*t^194 + 2*t^193 + 10*t^192 + 18*t^191 + 16*t^190 + 18*t^189 + 8*t^188 + 9*t^187 + 9*t^186 + 5*t^185 + 6*t^184 + 6*t^182 + 8*t^181 + 13*t^180 + 13*t^179 + 11*t^178 + 8*t^177 + 14*t^176 + 22*t^175 + 16*t^173 + 20*t^172 + 11*t^171 + 18*t^170 + 6*t^169 + 11*t^168 + 21*t^167 + 13*t^166 + 12*t^165 + 22*t^164 + 18*t^163 + 9*t^162 + 22*t^161 + 9*t^159 + 14*t^158 + 11*t^157 + 19*t^156 + 22*t^155 + 19*t^154 + 13*t^153 + 19*t^151 + 17*t^150 + 8*t^149 + 7*t^148 + 15*t^147 + 8*t^146 + 14*t^145 + 19*t^144 + 2*t^142 + 10*t^141 + 13*t^140 + 18*t^139 + 11*t^138 + 6*t^136 + 16*t^133 + 9*t^132 + 2*t^131 + 17*t^130 + 9*t^129 + 16*t^128 + 17*t^127 + 10*t^126 + 13*t^125 + 18*t^124 + 10*t^123 + 2*t^122 + 17*t^121 + 6*t^120 + 2*t^119 + 7*t^118 + 14*t^116 + 18*t^115 + 14*t^113 + 11*t^112 + 3*t^111 + 12*t^110 + 19*t^109 + 4*t^108 + 14*t^107 + 14*t^106 + 8*t^105 + 14*t^104 + 4*t^103 + 2*t^102 + 17*t^101 + 5*t^100 + 15*t^99 + 2*t^98 + 2*t^97 + 2*t^96 + 9*t^95 + 16*t^94 + 21*t^93 + 20*t^92 + t^90 + 22*t^89 + 7*t^88 + 12*t^87 + 15*t^86 + 16*t^85 + 21*t^84 + 17*t^83 + 19*t^82 + 6*t^81 + 20*t^79 + t^78 + 3*t^77 + 12*t^76 + 17*t^75 + 6*t^74 + 10*t^73 + 5*t^72 + 9*t^71 + 8*t^70 + 8*t^69 + 11*t^67 + 15*t^66 + 17*t^65 + 19*t^64 + 22*t^63 + 7*t^62 + 2*t^61 + 21*t^60 + 22*t^59 + 16*t^58 + 16*t^57 + 14*t^56 + 17*t^55 + 15*t^54 + t^53 + 8*t^52 + 14*t^51 + 21*t^50 + 12*t^49 + 21*t^48 + 21*t^47 + 22*t^46 + 10*t^44 + 7*t^43 + 21*t^42 + 9*t^41 + 18*t^40 + 20*t^39 + 16*t^38 + 4*t^37 + 5*t^36 + 13*t^35 + 9*t^34 + t^33 + 18*t^32 + 16*t^31 + 12*t^30 + 22*t^29 + 8*t^28 + 6*t^27 + 13*t^26 + 7*t^25 + 14*t^24 + 20*t^23 + 5*t^21 + 19*t^20 + 18*t^19 + 12*t^18 + 6*t^17 + 15*t^16 + 18*t^15 + 20*t^14 + 12*t^13 + 20*t^12 + 7*t^11 + 5*t^10 + 16*t^8 + 14*t^7 + 12*t^6 + 18*t^5 + 18*t^4 + 3*t^3 + 15*t^2 + 21*t + 1)/t^206 
(9*t^228 + 15*t^227 + 2*t^226 + t^225 + 8*t^224 + 3*t^223 + 14*t^222 + 3*t^221 + 21*t^220 + t^219 + 18*t^218 + 18*t^216 + 8*t^215 + 2*t^214 + t^213 + 9*t^212 + 2*t^211 + 21*t^210 + 6*t^209 + 5*t^208 + 11*t^207 + 15*t^205 + 19*t^204 + 17*t^203 + 11*t^202 + 11*t^201 + 10*t^200 + 8*t^199 + 10*t^198 + 14*t^197 + 18*t^196 + 4*t^195 + 8*t^193 + 13*t^192 + 10*t^191 + t^190 + 5*t^189 + 22*t^188 + 13*t^187 + 20*t^186 + t^185 + 2*t^184 + 2*t^182 + 19*t^181 + 6*t^180 + 18*t^179 + t^178 + 14*t^177 + 4*t^176 + 10*t^175 + t^174 + 18*t^173 + 16*t^172 + 15*t^171 + 6*t^169 + 18*t^168 + 5*t^167 + 21*t^166 + 12*t^165 + 6*t^164 + 2*t^163 + 7*t^162 + 4*t^161 + 19*t^159 + 2*t^158 + 9*t^157 + 15*t^156 + 21*t^154 + 9*t^153 + 20*t^152 + 2*t^151 + 21*t^150 + 3*t^149 + 4*t^148 + 2*t^147 + 16*t^146 + 12*t^145 + 22*t^144 + 20*t^143 + 22*t^142 + 8*t^141 + 22*t^140 + 21*t^135 + 11*t^134 + 19*t^133 + t^132 + 11*t^131 + 3*t^130 + 2*t^129 + 8*t^128 + 21*t^127 + 15*t^126 + 18*t^125 + 4*t^124 + 17*t^123 + 16*t^122 + 13*t^121 + 20*t^120 + 13*t^119 + 9*t^118 + 7*t^117 + 21*t^116 + 11*t^115 + 18*t^112 + 11*t^111 + 15*t^110 + 18*t^109 + 19*t^108 + 18*t^107 + 3*t^106 + 6*t^105 + 13*t^104 + 15*t^103 + 12*t^102 + 16*t^101 + 15*t^100 + 21*t^99 + 6*t^98 + 11*t^97 + 2*t^96 + 3*t^95 + 15*t^94 + 15*t^93 + 13*t^92 + 10*t^90 + 13*t^88 + 3*t^87 + 9*t^86 + 6*t^85 + 5*t^84 + 5*t^83 + 7*t^82 + 19*t^81 + 2*t^80 + 13*t^79 + 16*t^78 + 16*t^77 + 16*t^76 + 4*t^75 + 12*t^74 + 5*t^73 + t^72 + 17*t^71 + 8*t^70 + 2*t^69 + 7*t^66 + 4*t^65 + 17*t^64 + 11*t^63 + 8*t^62 + 13*t^61 + 3*t^60 + 14*t^59 + 13*t^58 + 10*t^57 + 15*t^56 + 5*t^55 + 13*t^54 + t^53 + 2*t^52 + 4*t^51 + 2*t^50 + 7*t^49 + 10*t^48 + 2*t^47 + 2*t^46 + 3*t^44 + 7*t^43 + 14*t^42 + 22*t^41 + 9*t^40 + 16*t^37 + 5*t^36 + 7*t^35 + 7*t^34 + 13*t^33 + 10*t^32 + 14*t^31 + 20*t^30 + 9*t^29 + 14*t^28 + 8*t^27 + 15*t^26 + 12*t^25 + 9*t^24 + 7*t^23 + 19*t^21 + 22*t^20 + 4*t^19 + 21*t^18 + 16*t^17 + 17*t^16 + 2*t^15 + 7*t^14 + 19*t^12 + 21*t^11 + 11*t^10 + 18*t^9 + 14*t^8 + 19*t^7 + 11*t^6 + 15*t^5 + 19*t^3 + 9*t^2 + 22*t + 1)/t^229 
(6*t^251 + 19*t^250 + 18*t^249 + 11*t^248 + 10*t^247 + 3*t^246 + 19*t^245 + 15*t^244 + 20*t^243 + 4*t^242 + 19*t^241 + t^240 + 16*t^239 + 18*t^238 + t^237 + 4*t^235 + 4*t^234 + 11*t^233 + 19*t^232 + 8*t^231 + 13*t^230 + 16*t^228 + 20*t^227 + 14*t^226 + 22*t^225 + 4*t^223 + 2*t^222 + 10*t^221 + 11*t^220 + 14*t^219 + t^218 + 3*t^217 + 15*t^216 + 18*t^215 + 13*t^214 + 7*t^213 + 9*t^212 + 19*t^211 + 19*t^210 + 3*t^209 + 2*t^208 + 11*t^205 + 6*t^204 + 22*t^203 + 3*t^202 + 4*t^201 + 21*t^199 + 16*t^198 + 8*t^197 + 9*t^196 + 13*t^195 + 9*t^194 + 22*t^193 + 14*t^192 + 4*t^191 + 11*t^190 + 18*t^189 + 5*t^188 + 11*t^187 + 6*t^186 + 15*t^185 + 21*t^184 + 12*t^182 + 15*t^181 + 13*t^179 + 11*t^178 + 9*t^177 + 9*t^176 + 12*t^175 + 22*t^174 + 2*t^173 + 20*t^172 + 7*t^171 + 4*t^170 + 9*t^169 + 21*t^168 + 4*t^167 + 21*t^166 + 12*t^165 + 4*t^164 + 11*t^163 + 19*t^162 + 6*t^161 + 4*t^159 + 22*t^158 + 4*t^157 + 21*t^156 + t^155 + 14*t^154 + 16*t^153 + 16*t^152 + 10*t^151 + 11*t^150 + 3*t^149 + t^148 + 17*t^147 + 5*t^146 + 3*t^145 + 18*t^144 + 18*t^143 + 14*t^142 + 4*t^141 + 8*t^140 + 13*t^138 + 10*t^136 + 15*t^135 + 17*t^134 + 9*t^133 + 3*t^132 + 7*t^131 + 8*t^130 + 21*t^129 + 14*t^128 + 10*t^127 + 4*t^126 + 8*t^125 + 10*t^124 + 11*t^123 + 16*t^122 + 18*t^121 + 21*t^120 + 22*t^119 + 5*t^118 + t^117 + 4*t^116 + 14*t^115 + 4*t^113 + 7*t^112 + 22*t^111 + 18*t^110 + 17*t^109 + 15*t^108 + 17*t^107 + 15*t^106 + 4*t^105 + 4*t^104 + 15*t^103 + 8*t^102 + 9*t^101 + 9*t^100 + 18*t^99 + 17*t^98 + 15*t^97 + 6*t^96 + t^95 + 7*t^94 + 9*t^93 + 5*t^92 + 19*t^90 + 17*t^89 + 16*t^88 + 21*t^87 + 13*t^86 + 16*t^85 + 19*t^84 + 7*t^83 + 8*t^82 + 15*t^81 + 22*t^80 + 21*t^79 + t^77 + 19*t^76 + 5*t^75 + 16*t^74 + 7*t^73 + 14*t^72 + 6*t^71 + 22*t^70 + 12*t^69 + 11*t^67 + 3*t^66 + 8*t^65 + 17*t^64 + 15*t^63 + 20*t^62 + 9*t^61 + 12*t^60 + 14*t^59 + 7*t^58 + 6*t^57 + 16*t^56 + 19*t^55 + 22*t^54 + 16*t^53 + 6*t^52 + 18*t^51 + 4*t^50 + 16*t^49 + 18*t^48 + 16*t^47 + 19*t^46 + 12*t^44 + 4*t^43 + 16*t^42 + 5*t^41 + 3*t^40 + 9*t^39 + 21*t^38 + 19*t^37 + 19*t^36 + 6*t^35 + 4*t^34 + 22*t^33 + 6*t^32 + 3*t^31 + 20*t^30 + 10*t^29 + 2*t^28 + 15*t^27 + 15*t^26 + 15*t^25 + 22*t^24 + 2*t^23 + 20*t^21 + 10*t^20 + 15*t^19 + 18*t^18 + 2*t^17 + 8*t^15 + 14*t^14 + 4*t^13 + 12*t^12 + 18*t^11 + 19*t^10 + 20*t^9 + 4*t^8 + 3*t^7 + 15*t^6 + 7*t^5 + 9*t^4 + 9*t^3 + 11*t^2 + t + 1)/t^252 
(16*t^274 + t^271 + 7*t^270 + 12*t^269 + 15*t^268 + 11*t^267 + 4*t^266 + 4*t^265 + 12*t^264 + 19*t^263 + 5*t^262 + 15*t^261 + 5*t^260 + 2*t^259 + 11*t^258 + 20*t^257 + t^256 + 2*t^255 + 2*t^254 + 16*t^253 + 7*t^251 + 14*t^250 + 5*t^249 + 4*t^248 + 15*t^247 + 5*t^246 + 19*t^245 + 9*t^244 + 4*t^243 + 11*t^242 + 20*t^241 + 4*t^240 + t^239 + 5*t^238 + 14*t^237 + 13*t^236 + 17*t^235 + 18*t^234 + 12*t^233 + t^232 + 21*t^231 + 12*t^230 + 11*t^228 + 6*t^227 + 13*t^226 + 13*t^225 + 5*t^224 + 2*t^223 + 6*t^221 + 3*t^220 + 15*t^219 + 2*t^218 + 4*t^217 + 7*t^216 + 13*t^215 + 19*t^214 + 8*t^213 + 21*t^212 + 2*t^211 + 19*t^210 + 9*t^209 + 20*t^207 + 2*t^205 + 8*t^204 + 7*t^203 + 14*t^202 + 20*t^201 + 16*t^200 + 19*t^199 + 4*t^198 + 13*t^196 + 17*t^195 + 11*t^194 + 9*t^193 + 15*t^192 + 19*t^191 + 19*t^190 + 9*t^189 + 7*t^188 + 3*t^187 + 21*t^186 + 12*t^185 + t^184 + 14*t^182 + t^181 + 22*t^180 + 2*t^179 + 19*t^178 + 3*t^177 + 7*t^176 + 15*t^172 + 18*t^171 + 19*t^170 + 19*t^169 + 22*t^168 + 12*t^167 + 22*t^166 + 17*t^165 + 16*t^164 + 3*t^163 + 6*t^162 + 15*t^161 + 7*t^159 + 21*t^158 + 18*t^157 + 22*t^156 + 20*t^155 + 16*t^154 + 8*t^153 + 11*t^152 + 12*t^151 + 8*t^150 + 7*t^149 + 15*t^148 + 7*t^146 + 22*t^145 + 15*t^144 + 4*t^143 + 2*t^142 + 7*t^141 + 22*t^140 + 4*t^139 + 3*t^138 + 11*t^136 + 9*t^135 + 2*t^134 + 20*t^133 + 3*t^132 + 7*t^131 + 13*t^130 + 17*t^129 + 3*t^128 + 21*t^127 + 22*t^126 + 20*t^125 + 5*t^124 + 15*t^123 + 14*t^122 + 4*t^121 + 5*t^120 + 6*t^119 + 15*t^118 + 12*t^117 + 17*t^116 + 9*t^115 + 7*t^113 + 7*t^112 + 21*t^111 + 8*t^110 + 11*t^108 + 10*t^107 + 4*t^106 + 2*t^105 + 8*t^104 + t^103 + 7*t^101 + 18*t^100 + 16*t^99 + t^98 + 8*t^97 + 4*t^96 + 7*t^95 + 18*t^94 + 18*t^93 + 5*t^92 + 2*t^90 + 18*t^89 + 19*t^88 + 8*t^87 + 2*t^86 + 8*t^85 + 16*t^84 + 7*t^83 + 14*t^82 + 8*t^81 + 3*t^80 + 14*t^79 + 7*t^78 + 20*t^77 + 16*t^76 + 14*t^75 + 19*t^74 + 13*t^73 + 21*t^72 + 14*t^71 + 12*t^70 + 15*t^69 + 7*t^67 + 6*t^66 + 10*t^65 + 7*t^64 + 8*t^63 + 5*t^62 + 11*t^61 + 19*t^60 + 3*t^59 + 6*t^58 + 8*t^57 + 21*t^56 + 3*t^55 + 22*t^54 + t^53 + 16*t^52 + 20*t^51 + 3*t^50 + 6*t^49 + 3*t^48 + 17*t^47 + 18*t^46 + 12*t^44 + 20*t^43 + 2*t^42 + 4*t^41 + 15*t^40 + 16*t^39 + 4*t^38 + 17*t^37 + 10*t^36 + 3*t^35 + 5*t^34 + 6*t^33 + 13*t^32 + 21*t^31 + 11*t^30 + 15*t^29 + 8*t^28 + 21*t^27 + 5*t^25 + 20*t^24 + 18*t^23 + 12*t^21 + t^20 + 21*t^19 + 20*t^18 + 10*t^17 + 10*t^16 + t^15 + 7*t^13 + 4*t^11 + 4*t^10 + 12*t^9 + t^8 + 21*t^7 + 6*t^6 + 11*t^5 + 15*t^3 + 6*t^2 + 17*t + 1)/t^275 
(t^297 + 11*t^296 + 12*t^295 + 14*t^294 + 5*t^293 + 11*t^292 + 6*t^291 + 14*t^290 + t^289 + 6*t^288 + 10*t^287 + 14*t^285 + 7*t^284 + 10*t^283 + 17*t^282 + 21*t^281 + 7*t^280 + 14*t^279 + 21*t^278 + 21*t^277 + 15*t^276 + 19*t^274 + 6*t^273 + 20*t^272 + 19*t^271 + 12*t^270 + 21*t^269 + 8*t^268 + 3*t^267 + 13*t^266 + 19*t^265 + 9*t^264 + 15*t^263 + 9*t^262 + 10*t^261 + 2*t^260 + 19*t^259 + 18*t^257 + 18*t^256 + 8*t^255 + 2*t^254 + 10*t^253 + 19*t^251 + 10*t^250 + 2*t^249 + 6*t^248 + 11*t^247 + 8*t^246 + 8*t^245 + 4*t^244 + t^243 + 20*t^242 + 13*t^241 + 21*t^240 + 18*t^239 + t^238 + 3*t^237 + 17*t^236 + 10*t^235 + 10*t^234 + 6*t^233 + 8*t^232 + t^231 + 10*t^230 + 2*t^228 + 3*t^227 + 19*t^226 + 11*t^225 + 9*t^223 + t^222 + 10*t^221 + 5*t^220 + 3*t^219 + 22*t^218 + 12*t^217 + 17*t^216 + 5*t^215 + 8*t^214 + 14*t^213 + t^212 + 10*t^211 + 3*t^210 + 8*t^209 + 19*t^208 + 10*t^207 + 7*t^205 + 4*t^204 + 4*t^203 + 13*t^202 + 2*t^201 + 21*t^200 + 10*t^199 + 19*t^198 + 22*t^197 + 9*t^196 + 11*t^195 + 7*t^194 + 12*t^193 + 19*t^191 + 5*t^190 + 2*t^189 + 22*t^188 + 21*t^187 + 3*t^186 + 4*t^185 + 20*t^184 + 16*t^182 + 13*t^181 + 12*t^180 + 6*t^179 + 17*t^178 + 12*t^177 + 7*t^176 + 18*t^175 + 2*t^174 + 17*t^173 + 2*t^172 + 6*t^171 + 7*t^170 + 5*t^169 + 21*t^167 + 18*t^166 + 9*t^165 + 16*t^164 + 8*t^163 + 8*t^161 + 8*t^159 + 6*t^158 + t^157 + 22*t^156 + 4*t^155 + t^154 + 13*t^153 + 5*t^152 + 9*t^151 + 20*t^150 + 8*t^149 + t^148 + 18*t^147 + 4*t^146 + 2*t^145 + 21*t^144 + 8*t^143 + 11*t^142 + 12*t^141 + 14*t^140 + 6*t^138 + 18*t^136 + 8*t^135 + 15*t^134 + 2*t^133 + 20*t^132 + 17*t^131 + 21*t^130 + 3*t^129 + 12*t^128 + 3*t^127 + 12*t^126 + 4*t^125 + 15*t^124 + 13*t^123 + t^122 + 11*t^121 + 10*t^120 + 2*t^119 + 22*t^118 + 11*t^117 + 5*t^116 + 12*t^115 + 21*t^113 + 20*t^112 + 3*t^111 + 8*t^110 + 10*t^109 + 7*t^108 + 19*t^107 + 14*t^106 + 21*t^105 + 4*t^103 + 18*t^102 + 3*t^101 + 15*t^100 + t^99 + 15*t^98 + 8*t^97 + 9*t^96 + 5*t^95 + 10*t^94 + 19*t^93 + 10*t^92 + 18*t^90 + 16*t^89 + 7*t^88 + 14*t^87 + 4*t^86 + 13*t^85 + 14*t^84 + 6*t^83 + 16*t^82 + 2*t^81 + 11*t^80 + 14*t^79 + 8*t^78 + t^77 + 20*t^76 + 21*t^75 + 12*t^74 + 9*t^73 + 2*t^72 + 6*t^71 + 19*t^69 + 12*t^67 + 3*t^66 + 5*t^65 + 22*t^64 + 5*t^63 + 12*t^62 + 19*t^61 + 15*t^60 + 22*t^59 + 14*t^58 + 22*t^57 + 14*t^56 + t^55 + 17*t^54 + 13*t^53 + 4*t^52 + 18*t^51 + 20*t^50 + 18*t^49 + 8*t^48 + 21*t^47 + 4*t^46 + 5*t^44 + 3*t^43 + 5*t^42 + 2*t^41 + 21*t^40 + t^39 + 4*t^38 + 10*t^37 + 13*t^36 + 15*t^35 + 22*t^34 + 7*t^33 + 20*t^32 + 6*t^31 + 21*t^30 + 2*t^29 + 9*t^28 + 8*t^27 + 17*t^26 + t^25 + 3*t^24 + t^23 + 15*t^21 + 6*t^19 + 19*t^17 + 14*t^16 + 3*t^15 + 8*t^14 + 19*t^13 + 21*t^12 + 3*t^11 + 7*t^10 + 2*t^9 + 8*t^8 + 16*t^7 + 8*t^6 + 12*t^5 + 5*t^4 + 12*t^3 + 15*t^2 + 12*t + 1)/t^298 
(9*t^320 + 19*t^319 + 21*t^318 + 4*t^317 + 3*t^315 + 2*t^314 + 12*t^313 + 16*t^312 + 6*t^311 + 2*t^310 + 17*t^309 + 10*t^308 + 15*t^307 + 4*t^305 + 14*t^304 + 20*t^303 + 21*t^302 + 22*t^301 + 2*t^300 + 20*t^299 + 7*t^297 + 16*t^296 + 9*t^295 + 5*t^294 + 9*t^293 + 12*t^292 + 4*t^291 + 15*t^290 + t^289 + t^288 + 8*t^286 + 10*t^285 + 7*t^284 + 17*t^283 + t^282 + 21*t^281 + 19*t^280 + 12*t^279 + 17*t^278 + 13*t^277 + 10*t^276 + 9*t^274 + 2*t^273 + 6*t^272 + 11*t^271 + 21*t^269 + 5*t^268 + 9*t^267 + 17*t^266 + 3*t^265 + 8*t^264 + 21*t^263 + 22*t^262 + 9*t^261 + 11*t^260 + 10*t^259 + 6*t^258 + 16*t^257 + t^256 + 16*t^255 + 15*t^254 + 13*t^253 + 3*t^251 + 12*t^250 + 22*t^249 + 11*t^248 + 16*t^247 + 9*t^246 + 4*t^244 + 9*t^243 + 11*t^242 + 3*t^241 + 12*t^240 + 16*t^239 + 18*t^238 + 11*t^237 + 7*t^236 + 4*t^235 + 10*t^234 + 15*t^233 + 4*t^231 + 18*t^230 + 9*t^228 + 4*t^227 + 22*t^225 + 18*t^224 + 8*t^223 + 5*t^222 + 18*t^221 + 6*t^220 + 10*t^219 + 3*t^218 + 7*t^217 + 6*t^216 + 18*t^215 + 6*t^214 + 19*t^213 + 20*t^212 + t^211 + 14*t^210 + 11*t^209 + 17*t^208 + 5*t^207 + 11*t^205 + 17*t^204 + 7*t^203 + 20*t^201 + 21*t^200 + 15*t^199 + 10*t^198 + 7*t^197 + 17*t^196 + 11*t^195 + t^194 + 5*t^193 + 4*t^192 + 22*t^191 + 17*t^190 + 20*t^189 + 3*t^188 + 14*t^187 + 15*t^186 + 7*t^185 + 16*t^184 + 17*t^182 + 14*t^181 + t^180 + 17*t^179 + 19*t^178 + 10*t^177 + 4*t^176 + 13*t^175 + 4*t^174 + 22*t^173 + 2*t^172 + 18*t^171 + 12*t^170 + 12*t^169 + 5*t^168 + 12*t^167 + 20*t^166 + 17*t^165 + 10*t^164 + 4*t^163 + 5*t^162 + 8*t^161 + 19*t^159 + 10*t^158 + 19*t^157 + 11*t^156 + 9*t^155 + 20*t^154 + 13*t^153 + 8*t^152 + 21*t^151 + 15*t^149 + 11*t^148 + 14*t^147 + 10*t^146 + 12*t^145 + 14*t^144 + 22*t^143 + 11*t^142 + 2*t^141 + 22*t^140 + 12*t^139 + 18*t^138 + 14*t^136 + 12*t^135 + 4*t^134 + 12*t^133 + 20*t^132 + 19*t^131 + 11*t^130 + 8*t^128 + 14*t^127 + 15*t^126 + 11*t^125 + 12*t^124 + 6*t^123 + 8*t^122 + 13*t^121 + 22*t^120 + 12*t^119 + 10*t^118 + 5*t^117 + 14*t^116 + 9*t^115 + 2*t^113 + 5*t^112 + 11*t^111 + 6*t^110 + t^109 + 15*t^108 + 12*t^107 + 8*t^106 + 8*t^105 + 11*t^104 + 16*t^103 + 19*t^102 + 7*t^101 + 10*t^100 + 7*t^99 + 8*t^98 + 15*t^97 + 20*t^96 + 17*t^95 + 19*t^94 + 13*t^93 + 22*t^92 + 6*t^90 + 6*t^89 + 5*t^88 + 18*t^87 + 15*t^85 + 4*t^84 + 20*t^83 + 9*t^82 + 8*t^81 + 6*t^80 + 11*t^79 + 15*t^78 + 3*t^77 + 21*t^76 + 14*t^75 + 4*t^74 + 17*t^73 + 6*t^72 + 22*t^71 + 22*t^70 + 10*t^69 + 3*t^67 + 20*t^66 + 17*t^65 + 8*t^64 + 20*t^63 + 18*t^62 + 8*t^61 + 2*t^60 + 10*t^59 + 5*t^58 + 19*t^57 + 6*t^56 + 19*t^55 + 20*t^54 + 15*t^53 + 3*t^52 + 14*t^51 + 3*t^50 + 7*t^49 + 21*t^48 + 19*t^47 + 18*t^46 + t^44 + 5*t^43 + 11*t^41 + 22*t^40 + 13*t^39 + 22*t^38 + 5*t^37 + 22*t^36 + 6*t^35 + 5*t^34 + 2*t^33 + 12*t^32 + 2*t^31 + 9*t^30 + 19*t^29 + 16*t^28 + 10*t^27 + 17*t^26 + 11*t^25 + 18*t^24 + 9*t^23 + 9*t^21 + 12*t^20 + 9*t^19 + 15*t^18 + 6*t^17 + 3*t^16 + 13*t^15 + 15*t^13 + 10*t^12 + 7*t^11 + t^10 + 12*t^9 + 8*t^8 + 6*t^6 + 3*t^5 + 17*t^4 + 21*t^3 + 5*t + 1)/t^321 
(7*t^343 + t^342 + 2*t^341 + 6*t^339 + 22*t^338 + t^337 + 4*t^336 + 19*t^335 + 17*t^334 + 2*t^333 + 4*t^332 + 5*t^331 + 15*t^330 + 6*t^329 + 18*t^328 + 20*t^327 + 22*t^326 + 21*t^325 + 14*t^324 + 22*t^323 + 20*t^322 + 3*t^320 + 13*t^319 + 20*t^318 + 17*t^317 + 12*t^316 + 14*t^315 + 5*t^314 + 5*t^313 + 20*t^312 + 22*t^311 + 13*t^310 + 15*t^309 + 6*t^308 + 19*t^307 + 17*t^305 + 3*t^304 + 14*t^303 + 8*t^301 + 14*t^300 + 16*t^299 + 19*t^297 + 22*t^296 + 20*t^295 + 11*t^294 + 13*t^293 + 13*t^292 + 17*t^291 + 10*t^290 + 17*t^289 + 18*t^288 + 8*t^287 + 9*t^286 + 5*t^285 + 5*t^284 + 3*t^283 + 19*t^282 + t^281 + 21*t^280 + 7*t^279 + 18*t^278 + 14*t^277 + 13*t^276 + 11*t^274 + 5*t^273 + 16*t^272 + 15*t^271 + 2*t^270 + 6*t^269 + 20*t^268 + 3*t^266 + 8*t^265 + 3*t^264 + 10*t^263 + 2*t^262 + 2*t^261 + 22*t^260 + 18*t^259 + 2*t^258 + 7*t^257 + 11*t^256 + 7*t^255 + 18*t^254 + 3*t^253 + 15*t^251 + 4*t^250 + 15*t^249 + 17*t^248 + 20*t^247 + 10*t^246 + 20*t^245 + 19*t^244 + t^242 + 15*t^241 + 14*t^240 + 7*t^239 + 9*t^238 + 7*t^237 + t^236 + 19*t^235 + 11*t^234 + t^233 + 19*t^232 + 8*t^231 + 22*t^230 + 21*t^228 + 17*t^227 + 4*t^226 + 22*t^225 + 16*t^224 + 5*t^223 + 2*t^222 + 20*t^221 + 13*t^220 + 16*t^219 + 16*t^218 + 2*t^217 + 22*t^216 + 17*t^215 + t^214 + 18*t^213 + 10*t^212 + 3*t^211 + 13*t^210 + 6*t^209 + 8*t^208 + 11*t^207 + 6*t^205 + 16*t^204 + 13*t^202 + 14*t^201 + 7*t^200 + t^199 + 2*t^198 + 3*t^197 + t^196 + 13*t^195 + 12*t^194 + 6*t^193 + 16*t^192 + 3*t^191 + 9*t^190 + 7*t^189 + 21*t^188 + 14*t^187 + 15*t^186 + 16*t^185 + 5*t^184 + 3*t^182 + 19*t^181 + 13*t^180 + 18*t^179 + 19*t^178 + 12*t^177 + 18*t^175 + 5*t^174 + 2*t^173 + 10*t^172 + 5*t^170 + 16*t^169 + 19*t^168 + 16*t^167 + 13*t^166 + 20*t^165 + 18*t^164 + 2*t^163 + 5*t^162 + 7*t^161 + 17*t^159 + 3*t^158 + 6*t^157 + 13*t^156 + 10*t^155 + 18*t^153 + 15*t^152 + 19*t^151 + 15*t^150 + 6*t^148 + 19*t^147 + 3*t^146 + 3*t^144 + 15*t^143 + 10*t^142 + 7*t^141 + 5*t^140 + 21*t^139 + 8*t^138 + 17*t^136 + 18*t^135 + 17*t^134 + 8*t^133 + 13*t^132 + t^131 + 14*t^130 + 3*t^129 + 20*t^128 + 12*t^127 + 18*t^126 + 14*t^125 + 11*t^124 + t^123 + 13*t^122 + 14*t^121 + t^120 + t^119 + 17*t^118 + 20*t^117 + 16*t^116 + 3*t^115 + 11*t^113 + 3*t^112 + t^111 + 16*t^110 + 16*t^108 + 18*t^107 + t^106 + 19*t^105 + 13*t^104 + 7*t^103 + 6*t^102 + 9*t^101 + 11*t^100 + 22*t^99 + 17*t^98 + t^97 + t^96 + 6*t^95 + t^94 + 14*t^93 + 22*t^92 + 3*t^90 + 5*t^89 + 7*t^88 + 5*t^87 + 12*t^86 + 9*t^85 + 14*t^84 + 5*t^83 + 15*t^82 + 10*t^81 + 16*t^80 + 8*t^79 + 4*t^78 + 11*t^77 + 6*t^76 + 16*t^75 + 16*t^74 + 5*t^73 + 19*t^72 + 2*t^71 + 10*t^70 + 15*t^69 + 20*t^67 + 5*t^66 + 20*t^65 + 6*t^64 + 3*t^63 + 15*t^62 + 21*t^61 + 11*t^60 + 20*t^59 + 6*t^58 + 7*t^57 + 9*t^55 + 14*t^54 + 6*t^53 + 9*t^52 + 8*t^51 + 4*t^50 + 22*t^48 + 18*t^47 + 2*t^46 + 20*t^44 + 20*t^43 + 9*t^42 + t^41 + 2*t^40 + 8*t^38 + 8*t^37 + 14*t^36 + 10*t^35 + 5*t^34 + 10*t^33 + 15*t^32 + 15*t^31 + 13*t^30 + 21*t^29 + 19*t^28 + 5*t^27 + 2*t^26 + 7*t^25 + 21*t^23 + 14*t^21 + 15*t^20 + 7*t^19 + 18*t^18 + 3*t^17 + 17*t^16 + 21*t^15 + 19*t^14 + 22*t^12 + 9*t^11 + 2*t^10 + 14*t^9 + 22*t^8 + 2*t^7 + 14*t^6 + 9*t^5 + 18*t^4 + 20*t^3 + t^2 + 4*t + 1)/t^344 
(15*t^366 + 22*t^365 + 13*t^364 + 3*t^363 + 14*t^362 + 20*t^361 + 3*t^360 + 19*t^359 + 3*t^358 + 21*t^357 + 3*t^356 + 21*t^355 + 12*t^354 + 14*t^352 + 19*t^351 + 19*t^350 + 13*t^349 + 5*t^348 + 15*t^347 + 16*t^346 + 3*t^345 + 4*t^343 + 16*t^342 + 5*t^341 + 5*t^340 + 17*t^339 + 21*t^338 + 5*t^337 + 19*t^336 + 9*t^335 + 18*t^334 + 20*t^333 + 3*t^332 + 3*t^331 + 22*t^330 + 18*t^329 + 9*t^328 + 15*t^327 + 4*t^326 + 2*t^325 + 13*t^324 + 5*t^323 + 12*t^322 + 21*t^320 + 22*t^319 + 11*t^318 + 5*t^317 + 4*t^316 + 16*t^315 + 16*t^314 + 22*t^313 + 16*t^312 + 13*t^311 + 14*t^310 + 12*t^309 + 13*t^306 + t^305 + 20*t^304 + 22*t^303 + 13*t^302 + 18*t^301 + 15*t^300 + 20*t^299 + 9*t^297 + 15*t^296 + 13*t^295 + 8*t^294 + 16*t^293 + 19*t^292 + 8*t^291 + 4*t^289 + 5*t^288 + 12*t^287 + 18*t^286 + 21*t^285 + 20*t^284 + 13*t^283 + 3*t^282 + 16*t^281 + 5*t^280 + 17*t^279 + 4*t^278 + 7*t^277 + 5*t^276 + 13*t^274 + 20*t^273 + 4*t^272 + 11*t^271 + 8*t^270 + 22*t^269 + 17*t^268 + 12*t^267 + 11*t^266 + 3*t^265 + 3*t^264 + 22*t^263 + 6*t^262 + 21*t^261 + 19*t^260 + 15*t^259 + 13*t^258 + 21*t^257 + 10*t^256 + 6*t^255 + 22*t^254 + 12*t^253 + 13*t^250 + t^249 + t^248 + 17*t^247 + 15*t^246 + 18*t^245 + 15*t^244 + 17*t^243 + 13*t^242 + 10*t^241 + 13*t^240 + 14*t^239 + 2*t^238 + 5*t^236 + 5*t^235 + 18*t^234 + 15*t^233 + 3*t^232 + 5*t^231 + 20*t^230 + 22*t^228 + 17*t^227 + 3*t^226 + 15*t^225 + 11*t^224 + 7*t^223 + 5*t^222 + 15*t^221 + 15*t^220 + 8*t^219 + 4*t^218 + 17*t^217 + 10*t^216 + 9*t^215 + 16*t^214 + 7*t^213 + 8*t^212 + 19*t^211 + 15*t^210 + 18*t^209 + 20*t^208 + 14*t^207 + 16*t^205 + 6*t^204 + 17*t^203 + 15*t^202 + 18*t^201 + 16*t^200 + 13*t^199 + 20*t^198 + 3*t^197 + 7*t^196 + 21*t^195 + 8*t^194 + 17*t^193 + 10*t^192 + 14*t^191 + 17*t^190 + t^189 + 13*t^188 + 9*t^187 + 15*t^186 + 5*t^185 + 18*t^184 + 2*t^182 + 3*t^181 + 4*t^180 + 9*t^179 + 8*t^178 + 11*t^177 + 11*t^176 + 9*t^175 + 13*t^174 + 19*t^173 + 18*t^172 + 15*t^171 + 21*t^170 + 22*t^169 + 12*t^168 + 20*t^167 + t^166 + 21*t^165 + 9*t^164 + 10*t^163 + 5*t^161 + 20*t^159 + 15*t^158 + 22*t^157 + 7*t^156 + 2*t^155 + 19*t^154 + 13*t^153 + 15*t^152 + 21*t^151 + 15*t^150 + 21*t^149 + t^148 + 22*t^147 + 3*t^146 + 19*t^145 + 12*t^144 + 18*t^143 + 11*t^142 + 6*t^141 + 11*t^140 + 15*t^139 + 19*t^138 + 18*t^136 + 18*t^135 + 5*t^134 + 8*t^133 + 19*t^132 + 16*t^131 + 4*t^130 + 16*t^129 + 17*t^128 + 11*t^127 + 5*t^126 + 8*t^125 + 18*t^124 + 18*t^123 + t^122 + 9*t^121 + t^120 + 7*t^119 + 18*t^118 + 22*t^117 + 13*t^116 + t^115 + 22*t^113 + 15*t^112 + 19*t^111 + 19*t^110 + 2*t^109 + 16*t^108 + 18*t^107 + 2*t^106 + 21*t^105 + 14*t^104 + 4*t^103 + 13*t^102 + 13*t^101 + 8*t^100 + 22*t^99 + 9*t^98 + 4*t^97 + 7*t^96 + 20*t^95 + 18*t^94 + 4*t^93 + 22*t^92 + 13*t^90 + 16*t^89 + 13*t^88 + 21*t^87 + 15*t^86 + 10*t^85 + 21*t^84 + 16*t^83 + 19*t^82 + 9*t^81 + 20*t^80 + 19*t^79 + 11*t^77 + 2*t^76 + 20*t^75 + 6*t^74 + 6*t^73 + 17*t^72 + 4*t^71 + 12*t^70 + t^69 + 22*t^67 + 9*t^66 + 16*t^65 + 21*t^64 + 11*t^63 + 5*t^62 + 10*t^61 + 10*t^60 + 3*t^59 + 7*t^58 + 7*t^57 + 19*t^56 + 12*t^55 + 11*t^54 + 17*t^53 + 17*t^52 + 17*t^51 + 9*t^50 + 10*t^49 + 20*t^48 + 17*t^47 + 20*t^46 + 8*t^44 + 8*t^43 + 14*t^42 + 7*t^41 + 4*t^40 + 5*t^39 + 6*t^38 + 5*t^37 + 18*t^36 + t^35 + 22*t^34 + 22*t^33 + 9*t^32 + 6*t^31 + 21*t^30 + 3*t^29 + 5*t^28 + 15*t^27 + 7*t^26 + 21*t^25 + 3*t^24 + 4*t^21 + t^20 + 2*t^18 + 10*t^17 + 6*t^16 + 4*t^15 + 18*t^14 + 2*t^13 + 13*t^12 + 14*t^11 + 22*t^10 + 4*t^9 + 13*t^8 + 21*t^7 + 7*t^6 + 2*t^5 + 11*t^4 + 4*t^3 + 21*t^2 + 22*t + 1)/t^367 
(22*t^389 + t^388 + 8*t^387 + 11*t^385 + 19*t^384 + 20*t^383 + 3*t^382 + 7*t^381 + 14*t^380 + 9*t^378 + 8*t^377 + 18*t^376 + 21*t^375 + 6*t^374 + 11*t^373 + 13*t^372 + 12*t^371 + 21*t^370 + t^369 + t^368 + 4*t^366 + 20*t^365 + 10*t^364 + 20*t^363 + 21*t^362 + 17*t^361 + 21*t^360 + 19*t^359 + t^358 + 14*t^357 + 5*t^356 + t^355 + 4*t^354 + 18*t^353 + 2*t^352 + 12*t^351 + 19*t^350 + 3*t^349 + t^348 + 6*t^347 + 14*t^346 + 15*t^345 + 6*t^343 + 11*t^342 + 8*t^341 + 3*t^340 + 7*t^339 + 22*t^338 + 15*t^337 + 4*t^336 + 11*t^335 + 13*t^334 + 10*t^333 + 9*t^332 + 22*t^331 + 21*t^330 + 3*t^329 + 22*t^328 + 8*t^327 + 20*t^326 + 14*t^325 + 10*t^324 + 17*t^323 + 11*t^322 + 7*t^320 + 3*t^319 + 12*t^317 + 14*t^316 + 11*t^315 + 15*t^314 + 22*t^313 + 21*t^311 + 3*t^310 + 17*t^309 + 14*t^308 + 18*t^307 + 16*t^306 + 11*t^304 + 3*t^303 + 15*t^302 + 19*t^301 + 21*t^300 + 13*t^299 + 3*t^297 + 22*t^296 + 21*t^295 + 6*t^294 + 22*t^293 + 3*t^292 + 3*t^291 + 5*t^290 + 6*t^289 + 21*t^288 + 17*t^287 + 15*t^286 + 6*t^285 + 17*t^284 + 7*t^283 + 9*t^282 + 10*t^281 + 10*t^280 + 15*t^279 + 19*t^278 + 10*t^277 + 20*t^276 + 11*t^274 + 5*t^273 + 8*t^271 + 17*t^270 + 3*t^269 + 9*t^268 + 18*t^267 + 2*t^266 + t^265 + 13*t^264 + 12*t^263 + 14*t^262 + t^261 + 10*t^260 + 22*t^259 + 16*t^258 + 22*t^257 + 18*t^256 + 19*t^255 + 20*t^254 + 17*t^253 + 17*t^251 + 13*t^250 + 18*t^249 + 2*t^248 + 4*t^247 + 7*t^246 + 4*t^244 + 10*t^242 + 3*t^241 + 4*t^240 + 16*t^239 + 20*t^238 + 22*t^237 + 13*t^236 + 4*t^235 + 2*t^234 + 14*t^233 + 12*t^232 + 18*t^231 + 20*t^230 + 20*t^228 + 21*t^227 + 21*t^226 + 18*t^225 + 13*t^224 + 19*t^223 + 13*t^222 + 14*t^221 + 16*t^220 + 10*t^219 + 17*t^218 + t^217 + 12*t^216 + 14*t^214 + 7*t^213 + 17*t^212 + 16*t^211 + 20*t^210 + 12*t^209 + 22*t^208 + 9*t^207 + 18*t^205 + 21*t^204 + 7*t^203 + 17*t^202 + 14*t^201 + 20*t^200 + 2*t^199 + 11*t^198 + 7*t^197 + 4*t^196 + 3*t^195 + 6*t^194 + 9*t^193 + 18*t^192 + 20*t^191 + 12*t^190 + 4*t^189 + 4*t^188 + 14*t^187 + 3*t^185 + 3*t^184 + t^182 + 21*t^181 + 15*t^180 + 16*t^179 + 14*t^178 + 12*t^177 + 16*t^176 + 9*t^175 + 13*t^174 + t^173 + 21*t^172 + 12*t^171 + 16*t^170 + 7*t^169 + 20*t^168 + 4*t^167 + 18*t^166 + 8*t^165 + 15*t^164 + 4*t^163 + 19*t^162 + 2*t^161 + 7*t^159 + 21*t^158 + 13*t^157 + 19*t^156 + 16*t^155 + 9*t^154 + 9*t^153 + 21*t^152 + 20*t^151 + 15*t^150 + 12*t^149 + 19*t^148 + 20*t^147 + t^146 + 10*t^145 + 7*t^144 + 7*t^143 + 11*t^142 + 6*t^141 + 19*t^140 + 21*t^139 + 15*t^138 + 11*t^136 + 18*t^135 + 7*t^133 + 22*t^132 + 6*t^131 + 6*t^130 + 10*t^129 + 3*t^128 + 17*t^127 + 14*t^126 + 3*t^125 + t^124 + 8*t^123 + 5*t^122 + 3*t^121 + 10*t^120 + 6*t^119 + 12*t^118 + t^117 + 2*t^116 + 18*t^115 + 5*t^113 + 2*t^112 + 15*t^110 + 15*t^109 + 22*t^108 + t^107 + 14*t^106 + 12*t^105 + 19*t^104 + 22*t^103 + 8*t^101 + 8*t^100 + 2*t^99 + 11*t^98 + 5*t^97 + 14*t^96 + 17*t^95 + 10*t^94 + 14*t^92 + 19*t^90 + 20*t^89 + 4*t^88 + 15*t^87 + 18*t^85 + 13*t^84 + t^83 + 9*t^82 + 4*t^81 + 5*t^80 + 14*t^79 + 19*t^78 + 13*t^77 + 11*t^76 + t^75 + 13*t^74 + 21*t^73 + 17*t^72 + t^71 + 16*t^70 + 11*t^69 + 13*t^67 + 17*t^66 + 3*t^65 + 2*t^64 + 19*t^63 + 19*t^62 + 13*t^60 + 2*t^59 + 13*t^58 + 5*t^57 + 13*t^56 + 3*t^55 + 12*t^54 + 15*t^53 + 3*t^52 + 13*t^51 + 17*t^50 + 5*t^49 + 6*t^48 + 16*t^47 + 5*t^46 + 6*t^44 + 9*t^43 + 18*t^42 + 20*t^41 + 2*t^40 + 17*t^39 + 14*t^38 + 18*t^37 + 11*t^36 + 12*t^35 + 3*t^34 + t^33 + 7*t^32 + 15*t^31 + 5*t^29 + t^28 + 5*t^27 + 22*t^26 + 3*t^25 + 15*t^24 + 18*t^23 + 8*t^21 + 9*t^20 + 20*t^19 + 5*t^18 + 18*t^17 + 21*t^16 + 20*t^15 + 9*t^14 + 9*t^13 + 7*t^12 + 9*t^11 + 20*t^10 + 7*t^9 + t^8 + 8*t^7 + 10*t^6 + 14*t^5 + 11*t^4 + 7*t^3 + 4*t^2 + 18*t + 1)/t^390 
(7*t^412 + 5*t^411 + 3*t^410 + 20*t^409 + 9*t^408 + 16*t^407 + 16*t^406 + 22*t^405 + 18*t^404 + 6*t^403 + 3*t^402 + 7*t^401 + 2*t^400 + 22*t^399 + 9*t^398 + 5*t^397 + 15*t^396 + 18*t^395 + 12*t^394 + 17*t^393 + 22*t^391 + 20*t^389 + 5*t^388 + 11*t^387 + 11*t^386 + 9*t^384 + 15*t^383 + 12*t^382 + 10*t^380 + t^379 + 21*t^378 + 21*t^377 + 9*t^376 + 11*t^375 + 21*t^374 + 3*t^373 + 14*t^372 + 11*t^371 + 16*t^370 + t^369 + 15*t^368 + 6*t^366 + 6*t^365 + 4*t^364 + 6*t^363 + t^362 + 17*t^361 + 11*t^360 + 4*t^359 + 9*t^358 + 18*t^357 + 7*t^356 + 2*t^355 + 11*t^354 + 20*t^353 + 2*t^352 + 5*t^351 + t^350 + 13*t^349 + 5*t^348 + 13*t^347 + 17*t^346 + 19*t^345 + 4*t^343 + 20*t^342 + 6*t^341 + 3*t^340 + 8*t^339 + 20*t^338 + 18*t^337 + 13*t^336 + 6*t^335 + 11*t^334 + 9*t^332 + 12*t^331 + 16*t^330 + 6*t^329 + 17*t^328 + 17*t^327 + 6*t^326 + 16*t^325 + 21*t^324 + 5*t^323 + 19*t^320 + 3*t^319 + 9*t^318 + 9*t^317 + 16*t^316 + 22*t^315 + 17*t^314 + 2*t^313 + 13*t^312 + 19*t^311 + 20*t^310 + 18*t^309 + 21*t^308 + 14*t^307 + 2*t^306 + 20*t^305 + 3*t^304 + 14*t^303 + 15*t^302 + 17*t^301 + 8*t^300 + 16*t^299 + 3*t^296 + 9*t^295 + 18*t^294 + 20*t^293 + 22*t^292 + 14*t^291 + 19*t^290 + 5*t^289 + 7*t^288 + 19*t^287 + 7*t^286 + 22*t^285 + 21*t^284 + 13*t^283 + 11*t^282 + 5*t^281 + 18*t^280 + 13*t^279 + 17*t^278 + 22*t^277 + 21*t^276 + 17*t^274 + 11*t^273 + 8*t^272 + 13*t^271 + 9*t^270 + 4*t^269 + 2*t^268 + 16*t^267 + 3*t^266 + 12*t^265 + 21*t^264 + 10*t^263 + 13*t^262 + 15*t^261 + 2*t^259 + 15*t^258 + 13*t^257 + 2*t^256 + 20*t^255 + 6*t^254 + 22*t^253 + 17*t^251 + 3*t^250 + 17*t^249 + 16*t^248 + 2*t^247 + 4*t^246 + 13*t^245 + 6*t^244 + 2*t^243 + t^242 + 6*t^241 + 7*t^240 + 9*t^239 + 14*t^238 + 10*t^237 + t^236 + 3*t^235 + 19*t^234 + 4*t^233 + 5*t^232 + 12*t^231 + 13*t^230 + 10*t^228 + 12*t^227 + 7*t^226 + 16*t^225 + 15*t^224 + 4*t^223 + 11*t^222 + 2*t^221 + 12*t^220 + 14*t^219 + 22*t^218 + 17*t^217 + 21*t^216 + 6*t^215 + 4*t^214 + 8*t^213 + 22*t^212 + 21*t^211 + 19*t^210 + 7*t^209 + 16*t^208 + 11*t^207 + 22*t^205 + 7*t^204 + 13*t^203 + 20*t^202 + 22*t^201 + 7*t^200 + 8*t^199 + 9*t^197 + 18*t^196 + 21*t^195 + 20*t^194 + 3*t^193 + 19*t^192 + 13*t^191 + 21*t^190 + 16*t^189 + 21*t^188 + 12*t^186 + 14*t^185 + 11*t^184 + 21*t^182 + 22*t^181 + 22*t^180 + 14*t^179 + 10*t^177 + 6*t^176 + 8*t^175 + 7*t^174 + 20*t^173 + 13*t^172 + 3*t^171 + 22*t^170 + 4*t^169 + 3*t^168 + 4*t^167 + 15*t^166 + 9*t^165 + 17*t^164 + 18*t^163 + 8*t^162 + 18*t^161 + 22*t^159 + 19*t^158 + 10*t^157 + 7*t^156 + 20*t^155 + 12*t^154 + 5*t^153 + 22*t^152 + 21*t^151 + 19*t^150 + 5*t^149 + 11*t^148 + 2*t^147 + 5*t^146 + 14*t^145 + 17*t^144 + 16*t^143 + 3*t^142 + 13*t^141 + 7*t^140 + 4*t^139 + 12*t^138 + 7*t^136 + 8*t^135 + 4*t^134 + 8*t^133 + 16*t^132 + 8*t^131 + 19*t^130 + 15*t^129 + 6*t^128 + 16*t^127 + 9*t^126 + 3*t^125 + 20*t^124 + 11*t^123 + 3*t^122 + 12*t^121 + 3*t^120 + t^119 + 8*t^118 + 6*t^117 + 20*t^116 + 22*t^115 + 16*t^113 + 12*t^112 + 6*t^111 + 7*t^109 + 14*t^108 + 6*t^107 + 2*t^106 + 10*t^105 + 3*t^104 + 13*t^103 + 16*t^102 + 15*t^101 + 16*t^100 + 22*t^99 + 10*t^98 + 13*t^97 + 6*t^96 + 9*t^95 + t^94 + 7*t^93 + 2*t^92 + 17*t^90 + 17*t^89 + 8*t^88 + 9*t^87 + 9*t^86 + 4*t^85 + 12*t^84 + 3*t^83 + 11*t^82 + 19*t^81 + 18*t^80 + 11*t^79 + t^78 + 6*t^76 + 3*t^75 + 18*t^74 + 15*t^73 + 21*t^72 + 19*t^71 + 17*t^70 + 19*t^69 + 10*t^67 + 14*t^66 + 11*t^65 + 18*t^64 + 4*t^63 + 21*t^62 + 5*t^61 + 12*t^60 + t^59 + 20*t^58 + 9*t^57 + 11*t^56 + 16*t^55 + 18*t^53 + 3*t^52 + 6*t^51 + 19*t^50 + 4*t^49 + 21*t^48 + 5*t^47 + 12*t^46 + 16*t^44 + 17*t^43 + 11*t^42 + 22*t^41 + 17*t^40 + 19*t^39 + 2*t^38 + 2*t^37 + 20*t^36 + 20*t^35 + 3*t^34 + 12*t^33 + 8*t^32 + 11*t^31 + 22*t^30 + 18*t^29 + 15*t^28 + 20*t^27 + 22*t^26 + 5*t^25 + 6*t^24 + 13*t^23 + 4*t^21 + 3*t^20 + 10*t^19 + 11*t^18 + t^17 + 20*t^16 + 16*t^15 + 10*t^14 + 18*t^13 + 11*t^12 + 12*t^11 + 18*t^10 + 20*t^9 + 6*t^7 + 21*t^6 + 10*t^5 + 10*t^4 + 2*t^3 + 3*t^2 + 6*t + 1)/t^413 
(8*t^435 + 8*t^434 + 10*t^433 + 7*t^432 + 7*t^431 + 14*t^430 + 14*t^429 + 11*t^428 + 3*t^427 + 10*t^426 + 13*t^425 + 19*t^424 + 19*t^423 + 3*t^422 + 14*t^421 + 10*t^420 + 15*t^419 + 18*t^418 + 6*t^417 + 14*t^416 + 14*t^415 + 5*t^414 + 10*t^412 + t^411 + 15*t^410 + 13*t^409 + 9*t^408 + 13*t^407 + 7*t^406 + 10*t^405 + 21*t^404 + 9*t^403 + 2*t^402 + 6*t^401 + 21*t^400 + 8*t^399 + 12*t^398 + t^396 + 6*t^395 + 14*t^394 + 10*t^393 + 9*t^392 + 6*t^391 + 18*t^389 + 19*t^388 + 6*t^387 + t^386 + 5*t^385 + t^384 + 18*t^383 + 19*t^382 + 2*t^381 + 16*t^380 + 16*t^379 + 11*t^378 + 18*t^377 + 6*t^376 + 6*t^375 + 12*t^374 + 17*t^373 + 4*t^372 + 9*t^370 + 20*t^369 + 19*t^368 + 13*t^366 + 11*t^365 + 19*t^364 + 20*t^362 + 20*t^361 + 20*t^360 + 5*t^359 + 22*t^358 + 7*t^357 + 11*t^356 + 5*t^355 + 20*t^354 + 16*t^353 + 7*t^352 + 22*t^351 + 10*t^350 + 16*t^349 + 18*t^348 + 14*t^347 + 4*t^346 + 16*t^345 + 14*t^343 + 12*t^342 + 7*t^341 + 12*t^340 + 9*t^339 + 18*t^338 + 15*t^337 + 17*t^336 + 9*t^335 + 14*t^334 + 20*t^333 + 21*t^332 + 20*t^331 + 15*t^330 + 16*t^329 + 3*t^328 + 22*t^327 + 16*t^326 + 2*t^325 + 5*t^324 + 6*t^323 + 21*t^322 + 4*t^320 + 15*t^319 + 16*t^318 + 9*t^317 + 7*t^316 + 11*t^315 + 4*t^314 + 13*t^313 + 18*t^312 + 14*t^311 + 16*t^310 + 13*t^309 + 16*t^308 + 5*t^307 + 7*t^306 + 9*t^305 + 4*t^304 + 3*t^303 + 10*t^302 + 4*t^301 + t^300 + 7*t^299 + 13*t^297 + 10*t^296 + 2*t^294 + 12*t^293 + 16*t^292 + 2*t^291 + t^290 + 11*t^289 + 6*t^288 + 8*t^287 + 15*t^286 + 4*t^285 + 13*t^284 + 10*t^283 + t^282 + 21*t^281 + 3*t^280 + 18*t^279 + t^277 + 21*t^276 + 21*t^274 + 5*t^273 + 11*t^272 + 2*t^271 + 17*t^270 + 17*t^269 + 15*t^268 + 4*t^267 + 3*t^266 + 12*t^264 + 11*t^263 + 20*t^262 + 20*t^261 + 5*t^260 + 22*t^259 + 8*t^258 + 11*t^257 + 21*t^256 + 9*t^255 + 16*t^254 + 9*t^253 + 22*t^251 + 19*t^250 + 11*t^249 + 14*t^248 + 18*t^246 + 21*t^244 + 18*t^243 + 22*t^242 + 14*t^239 + 10*t^238 + 10*t^237 + 21*t^236 + 9*t^235 + 16*t^234 + 4*t^233 + 12*t^232 + 11*t^231 + 20*t^230 + 7*t^228 + 11*t^227 + 13*t^226 + 12*t^225 + t^224 + 10*t^223 + t^222 + 8*t^221 + 9*t^220 + 3*t^219 + 20*t^218 + 18*t^217 + 11*t^216 + 7*t^215 + 2*t^214 + 5*t^213 + 19*t^212 + 10*t^211 + 2*t^210 + 11*t^208 + 15*t^207 + 4*t^205 + 16*t^204 + 10*t^203 + 8*t^202 + 2*t^201 + t^200 + 10*t^199 + 11*t^198 + 7*t^197 + 14*t^196 + 18*t^195 + 9*t^194 + 8*t^193 + 13*t^192 + 22*t^191 + 6*t^190 + t^189 + 20*t^188 + 6*t^187 + 5*t^186 + 10*t^185 + 15*t^184 + 14*t^182 + 15*t^181 + 13*t^180 + 11*t^179 + 17*t^178 + 15*t^177 + 9*t^176 + 13*t^175 + 2*t^174 + 19*t^173 + 8*t^172 + 12*t^171 + 7*t^170 + 12*t^169 + 16*t^168 + 15*t^167 + 7*t^166 + 20*t^165 + t^164 + 14*t^163 + 10*t^162 + t^161 + 4*t^159 + 3*t^158 + 14*t^157 + 9*t^156 + 15*t^155 + 7*t^154 + 20*t^153 + 8*t^152 + 10*t^151 + 21*t^150 + 8*t^149 + 7*t^148 + 21*t^147 + 8*t^146 + 22*t^145 + 22*t^144 + 15*t^143 + 19*t^142 + 8*t^141 + 14*t^140 + 21*t^139 + 22*t^138 + 10*t^136 + 6*t^135 + 7*t^134 + 21*t^133 + 7*t^132 + 7*t^131 + 10*t^129 + 16*t^128 + 11*t^127 + 3*t^126 + 11*t^125 + 2*t^124 + 9*t^123 + 21*t^122 + 4*t^121 + 5*t^120 + 2*t^119 + 18*t^118 + 12*t^117 + 17*t^116 + 13*t^115 + 15*t^113 + 18*t^112 + 5*t^111 + t^110 + 10*t^109 + 4*t^108 + 10*t^107 + 22*t^106 + 13*t^104 + 9*t^103 + 4*t^102 + 19*t^101 + 21*t^100 + 9*t^99 + 2*t^98 + t^97 + 12*t^96 + 20*t^95 + 2*t^94 + 3*t^93 + 8*t^92 + 5*t^90 + 13*t^89 + 5*t^88 + 6*t^87 + 13*t^86 + 10*t^85 + 6*t^83 + 12*t^82 + 8*t^81 + 10*t^80 + 10*t^79 + 2*t^78 + 12*t^77 + 18*t^76 + 13*t^75 + 10*t^74 + t^73 + 7*t^72 + 17*t^71 + 13*t^70 + 18*t^69 + 9*t^66 + 13*t^65 + 13*t^64 + 8*t^63 + 6*t^62 + 16*t^61 + 5*t^60 + 18*t^59 + 3*t^58 + 13*t^57 + 12*t^56 + 7*t^55 + 13*t^54 + 19*t^53 + 18*t^52 + 7*t^51 + 6*t^50 + 3*t^49 + 18*t^48 + 3*t^47 + 12*t^46 + 18*t^44 + 17*t^43 + 2*t^42 + 6*t^41 + 21*t^40 + 20*t^39 + 10*t^38 + t^37 + 20*t^36 + 5*t^35 + 12*t^34 + t^33 + 11*t^32 + 17*t^31 + 19*t^30 + 21*t^29 + 2*t^28 + 5*t^27 + 6*t^26 + 6*t^25 + 21*t^24 + 19*t^23 + 16*t^21 + 2*t^20 + 5*t^18 + 19*t^17 + 15*t^16 + 2*t^14 + 5*t^13 + 7*t^12 + 3*t^11 + 6*t^10 + 12*t^9 + 16*t^7 + 5*t^6 + 18*t^5 + 2*t^4 + 10*t^3 + 2*t^2 + 20*t + 1)/t^436 
(21*t^458 + 7*t^457 + 12*t^456 + 20*t^455 + 21*t^454 + 17*t^453 + 4*t^452 + 13*t^451 + 22*t^450 + 7*t^449 + 21*t^448 + 8*t^447 + 19*t^446 + 14*t^445 + 13*t^444 + 17*t^443 + 18*t^442 + 21*t^441 + 14*t^440 + 19*t^439 + 10*t^438 + 21*t^437 + 17*t^435 + 17*t^434 + 15*t^433 + 7*t^432 + 12*t^431 + 20*t^430 + 7*t^429 + 14*t^428 + 20*t^427 + 11*t^426 + 16*t^425 + 18*t^424 + 3*t^423 + 7*t^422 + 12*t^420 + 16*t^419 + 14*t^418 + 11*t^417 + 16*t^416 + 4*t^415 + 21*t^414 + 6*t^412 + 12*t^411 + 11*t^410 + 11*t^408 + 8*t^407 + 22*t^406 + 16*t^405 + 2*t^404 + 22*t^403 + 22*t^402 + t^401 + 10*t^400 + 22*t^399 + t^398 + 21*t^397 + 11*t^396 + 9*t^395 + 2*t^394 + 18*t^393 + 2*t^392 + 18*t^391 + 7*t^389 + 10*t^388 + 21*t^387 + 4*t^386 + 3*t^385 + 16*t^384 + 6*t^383 + 9*t^382 + 11*t^381 + 4*t^380 + 5*t^379 + 7*t^378 + 6*t^377 + 6*t^376 + 16*t^375 + t^374 + 11*t^373 + 15*t^372 + t^371 + t^369 + 4*t^368 + 19*t^366 + 11*t^364 + 22*t^363 + 15*t^362 + 7*t^361 + 6*t^360 + 22*t^359 + 10*t^358 + 8*t^357 + 17*t^356 + 14*t^355 + 6*t^354 + t^353 + 5*t^352 + 3*t^351 + 20*t^350 + 15*t^349 + 16*t^348 + 10*t^347 + 9*t^346 + 8*t^345 + 15*t^343 + t^342 + 20*t^341 + 4*t^340 + 6*t^339 + 4*t^338 + 12*t^337 + 19*t^336 + 15*t^335 + 21*t^334 + 14*t^333 + 3*t^332 + 11*t^331 + 6*t^330 + t^329 + 10*t^328 + 19*t^327 + 2*t^326 + t^325 + 21*t^324 + 7*t^323 + 7*t^322 + 9*t^320 + 17*t^319 + 4*t^318 + 6*t^317 + 13*t^316 + 14*t^315 + 18*t^314 + 5*t^313 + 14*t^312 + 10*t^311 + 2*t^310 + 13*t^309 + 12*t^308 + 13*t^307 + 18*t^306 + 19*t^305 + 3*t^304 + 4*t^303 + 19*t^302 + 20*t^301 + t^300 + 10*t^299 + 8*t^297 + 15*t^296 + 17*t^295 + 12*t^293 + 11*t^292 + 15*t^290 + 3*t^288 + 21*t^287 + 16*t^286 + 22*t^285 + 7*t^284 + t^283 + 7*t^282 + 5*t^281 + 15*t^280 + 15*t^279 + 9*t^278 + 16*t^277 + 16*t^276 + 13*t^274 + 11*t^273 + 20*t^272 + 18*t^271 + t^270 + t^269 + 18*t^268 + 16*t^267 + 4*t^266 + 11*t^265 + 7*t^263 + 2*t^262 + 22*t^261 + 7*t^260 + 19*t^259 + 2*t^258 + 22*t^257 + 4*t^256 + t^255 + 18*t^254 + 22*t^253 + 22*t^251 + 7*t^250 + 5*t^249 + 13*t^248 + 5*t^247 + 18*t^246 + 15*t^245 + 16*t^244 + 9*t^243 + 14*t^242 + 6*t^241 + 19*t^240 + 21*t^238 + 6*t^237 + 20*t^236 + 22*t^234 + 3*t^233 + 6*t^232 + 3*t^231 + 14*t^230 + 15*t^227 + 6*t^226 + 21*t^225 + 19*t^224 + 20*t^223 + 5*t^222 + 17*t^221 + 12*t^220 + 18*t^219 + 18*t^218 + 7*t^217 + t^216 + 17*t^215 + 15*t^214 + 18*t^213 + 7*t^212 + 22*t^211 + 15*t^210 + 12*t^209 + 4*t^208 + 11*t^207 + 15*t^205 + 5*t^204 + 5*t^203 + 20*t^201 + t^200 + 22*t^199 + 3*t^198 + 12*t^197 + 14*t^196 + t^195 + t^194 + 19*t^193 + 11*t^192 + 13*t^190 + 3*t^189 + 6*t^188 + 22*t^187 + 21*t^186 + 22*t^185 + 6*t^184 + 19*t^182 + 19*t^181 + 10*t^180 + 21*t^179 + 3*t^178 + 2*t^177 + 13*t^176 + 8*t^175 + 3*t^174 + 5*t^173 + 14*t^172 + 6*t^171 + 10*t^170 + 3*t^169 + 6*t^168 + 13*t^167 + 22*t^166 + 18*t^165 + t^164 + 12*t^163 + 11*t^162 + 4*t^161 + 9*t^159 + 6*t^158 + 11*t^157 + 3*t^156 + 7*t^155 + 2*t^154 + 6*t^152 + 19*t^151 + 19*t^150 + 2*t^149 + 7*t^148 + 9*t^147 + 8*t^146 + 5*t^145 + 13*t^144 + 2*t^143 + 18*t^142 + 22*t^140 + 3*t^139 + 14*t^138 + 7*t^135 + 10*t^134 + 11*t^133 + 5*t^132 + 2*t^131 + 7*t^130 + 22*t^129 + t^128 + 17*t^127 + 19*t^126 + t^125 + 7*t^124 + 19*t^123 + 20*t^122 + 2*t^120 + 10*t^119 + 15*t^118 + 21*t^117 + 9*t^116 + 14*t^115 + 5*t^113 + 4*t^112 + 15*t^111 + 8*t^110 + 10*t^109 + 22*t^108 + 16*t^107 + 2*t^106 + 3*t^105 + 5*t^104 + 14*t^103 + 11*t^102 + 10*t^101 + 7*t^100 + 4*t^99 + 21*t^97 + 11*t^96 + 7*t^95 + 21*t^94 + 18*t^93 + 6*t^92 + 16*t^90 + 13*t^89 + 15*t^88 + 22*t^87 + 12*t^86 + 2*t^85 + 12*t^84 + 5*t^83 + 16*t^82 + 12*t^81 + 21*t^80 + 21*t^79 + 10*t^78 + 7*t^77 + 5*t^76 + 6*t^75 + 8*t^74 + 16*t^73 + 19*t^72 + 20*t^71 + 15*t^70 + 11*t^69 + 3*t^67 + 9*t^66 + 11*t^65 + 3*t^64 + 2*t^63 + 12*t^62 + 14*t^61 + 11*t^60 + 12*t^59 + 11*t^58 + t^57 + 10*t^56 + 10*t^55 + 13*t^54 + 21*t^53 + 2*t^52 + 6*t^51 + 15*t^50 + 15*t^49 + 17*t^48 + 5*t^47 + 2*t^46 + t^44 + 19*t^43 + 6*t^42 + 15*t^41 + 7*t^39 + 12*t^38 + 13*t^37 + 14*t^36 + 5*t^35 + 12*t^34 + 6*t^33 + t^32 + 4*t^31 + 3*t^30 + t^29 + t^28 + 17*t^27 + 10*t^26 + 4*t^25 + 15*t^24 + 22*t^23 + 3*t^20 + 8*t^19 + 10*t^18 + 7*t^17 + 6*t^16 + 13*t^15 + 9*t^14 + 18*t^13 + 6*t^12 + 10*t^11 + 19*t^10 + 20*t^9 + 19*t^8 + 7*t^7 + 19*t^6 + 8*t^5 + 7*t^4 + 17*t^3 + 13*t^2 + 3*t + 1)/t^459 
(18*t^481 + 13*t^480 + 21*t^479 + 10*t^478 + 10*t^477 + 16*t^476 + 22*t^475 + 5*t^474 + 20*t^473 + 15*t^472 + 12*t^471 + 22*t^470 + 20*t^469 + 10*t^468 + 14*t^467 + 22*t^466 + 4*t^465 + 12*t^464 + 4*t^463 + 19*t^462 + 19*t^461 + 4*t^460 + 3*t^458 + 9*t^457 + 13*t^456 + 16*t^455 + 6*t^454 + 21*t^453 + 5*t^452 + 18*t^451 + 11*t^450 + 7*t^449 + 11*t^448 + 9*t^447 + 15*t^446 + 20*t^445 + 8*t^444 + 17*t^443 + 11*t^442 + 2*t^441 + 5*t^440 + 14*t^439 + 14*t^438 + 7*t^437 + 21*t^435 + 11*t^433 + 10*t^432 + 20*t^431 + t^430 + 8*t^429 + 16*t^428 + 12*t^427 + 18*t^426 + 19*t^425 + 7*t^424 + 13*t^423 + 7*t^422 + 2*t^421 + 8*t^420 + 4*t^419 + 16*t^418 + 14*t^417 + 4*t^416 + 9*t^415 + 11*t^414 + 21*t^412 + 2*t^411 + 4*t^410 + 19*t^409 + 16*t^408 + 8*t^407 + 2*t^406 + 2*t^405 + 7*t^404 + 19*t^403 + 17*t^402 + 13*t^401 + 22*t^400 + 4*t^399 + 20*t^398 + 8*t^397 + 19*t^396 + 3*t^395 + 9*t^394 + 13*t^392 + 6*t^391 + 22*t^389 + 14*t^388 + 4*t^387 + 18*t^386 + 19*t^385 + 19*t^384 + 22*t^383 + 19*t^382 + 2*t^381 + 13*t^380 + 22*t^379 + 5*t^378 + 8*t^377 + 10*t^376 + 14*t^375 + 20*t^374 + 18*t^373 + 12*t^372 + 18*t^371 + 12*t^369 + t^368 + 4*t^366 + 13*t^365 + 11*t^364 + 22*t^363 + 20*t^362 + 3*t^361 + 22*t^360 + 11*t^359 + 20*t^358 + 14*t^357 + 7*t^356 + 9*t^355 + 22*t^354 + 5*t^353 + 10*t^352 + 7*t^351 + 14*t^350 + 20*t^349 + 8*t^348 + t^347 + 2*t^346 + 13*t^345 + 17*t^343 + 7*t^342 + 13*t^341 + 9*t^340 + 16*t^339 + 19*t^338 + 3*t^337 + 11*t^335 + 12*t^334 + 10*t^333 + 7*t^332 + 7*t^331 + 4*t^330 + 16*t^329 + t^328 + 14*t^327 + 12*t^326 + 20*t^325 + 11*t^324 + 15*t^323 + 22*t^322 + 9*t^320 + 17*t^319 + 21*t^318 + 12*t^317 + t^316 + 7*t^315 + 15*t^314 + 15*t^313 + 17*t^312 + 7*t^311 + 11*t^310 + 11*t^309 + 12*t^308 + 20*t^307 + 20*t^306 + 20*t^305 + 9*t^304 + 7*t^303 + 12*t^302 + 20*t^301 + 3*t^300 + 5*t^299 + 22*t^297 + 10*t^296 + 8*t^294 + 21*t^293 + 12*t^292 + 18*t^291 + 7*t^290 + 8*t^289 + 14*t^288 + 5*t^287 + 19*t^286 + 18*t^285 + 13*t^284 + 13*t^283 + 17*t^282 + 7*t^281 + 4*t^279 + 21*t^278 + 18*t^277 + 18*t^276 + 21*t^274 + 16*t^273 + 21*t^272 + 11*t^271 + 13*t^270 + 9*t^269 + 11*t^268 + 5*t^267 + 19*t^266 + t^265 + 15*t^264 + 18*t^263 + 14*t^262 + 7*t^261 + 4*t^260 + 8*t^259 + 6*t^258 + 13*t^257 + t^256 + t^255 + 13*t^254 + 21*t^253 + 3*t^251 + 9*t^250 + 2*t^249 + 19*t^248 + 3*t^247 + 3*t^246 + 7*t^245 + 19*t^244 + 2*t^243 + 8*t^242 + 18*t^241 + 22*t^240 + 10*t^238 + 9*t^236 + 2*t^235 + 15*t^234 + 10*t^233 + 19*t^232 + 7*t^231 + 3*t^230 + 22*t^228 + 5*t^227 + 2*t^225 + 13*t^224 + 16*t^223 + 22*t^222 + 5*t^221 + 9*t^220 + 6*t^219 + 10*t^218 + 17*t^217 + 17*t^216 + 18*t^214 + 3*t^213 + 20*t^212 + t^211 + 16*t^210 + 15*t^209 + 12*t^208 + 18*t^207 + 22*t^205 + 3*t^204 + 6*t^203 + 5*t^202 + 14*t^201 + 11*t^200 + 17*t^199 + 13*t^198 + 14*t^197 + 20*t^196 + 3*t^195 + 14*t^193 + 6*t^192 + 8*t^191 + 15*t^190 + 5*t^189 + 16*t^188 + 19*t^187 + 22*t^185 + 17*t^184 + 19*t^182 + 2*t^181 + 6*t^180 + 3*t^179 + 6*t^178 + 2*t^177 + 11*t^176 + 4*t^175 + 13*t^174 + 8*t^173 + t^172 + 20*t^171 + 18*t^170 + 18*t^169 + 3*t^168 + 3*t^167 + 20*t^166 + 3*t^165 + 18*t^164 + 22*t^163 + 13*t^162 + 21*t^161 + 8*t^159 + 8*t^158 + 4*t^156 + 8*t^155 + 19*t^154 + 20*t^153 + 8*t^152 + 16*t^151 + 3*t^150 + 6*t^149 + 19*t^148 + 13*t^146 + 2*t^145 + 4*t^144 + 4*t^143 + 13*t^142 + 17*t^141 + 21*t^140 + 2*t^139 + 19*t^138 + 8*t^136 + 21*t^135 + 8*t^134 + t^133 + 6*t^132 + 8*t^131 + 10*t^130 + 19*t^129 + 18*t^128 + 17*t^127 + 20*t^126 + 10*t^125 + t^124 + 14*t^123 + 3*t^122 + 7*t^121 + 13*t^120 + 18*t^118 + 21*t^117 + t^116 + 20*t^115 + 18*t^113 + 8*t^112 + 13*t^111 + 7*t^110 + 16*t^109 + 21*t^108 + 22*t^107 + 2*t^106 + 21*t^105 + 20*t^104 + 11*t^103 + 14*t^102 + 7*t^101 + 18*t^100 + 11*t^99 + 17*t^98 + 7*t^97 + 2*t^96 + 22*t^95 + 13*t^94 + 6*t^93 + 17*t^92 + 22*t^90 + 3*t^89 + 19*t^88 + 15*t^87 + 16*t^86 + 17*t^85 + 10*t^84 + 3*t^83 + 2*t^82 + 7*t^81 + 8*t^80 + 20*t^79 + 6*t^78 + 2*t^77 + t^75 + 5*t^74 + 19*t^73 + 3*t^72 + t^71 + 15*t^70 + t^69 + 5*t^67 + 5*t^66 + 10*t^65 + 2*t^63 + 19*t^62 + 22*t^61 + 5*t^60 + 13*t^59 + 3*t^58 + 10*t^57 + 22*t^56 + 6*t^55 + 20*t^54 + 16*t^53 + 8*t^52 + 22*t^51 + 13*t^50 + 7*t^49 + 9*t^48 + 14*t^47 + 10*t^46 + 3*t^44 + 13*t^43 + 17*t^42 + 18*t^41 + 18*t^40 + 10*t^39 + 18*t^38 + 16*t^37 + t^36 + 9*t^35 + 15*t^34 + 12*t^33 + 20*t^32 + 12*t^31 + 17*t^30 + 18*t^29 + 11*t^28 + t^27 + 22*t^26 + 9*t^25 + 16*t^24 + 4*t^23 + 4*t^21 + t^20 + 20*t^18 + 16*t^17 + 12*t^16 + 20*t^15 + 20*t^13 + 4*t^12 + 9*t^11 + 10*t^10 + 17*t^9 + 7*t^8 + 14*t^7 + 13*t^6 + 22*t^5 + 7*t^4 + 22*t^3 + 19*t^2 + 15*t + 1)/t^482 
(21*t^504 + 22*t^502 + 9*t^501 + 19*t^500 + 14*t^499 + 6*t^498 + 18*t^497 + 19*t^496 + 5*t^495 + 9*t^494 + 18*t^493 + 6*t^492 + 15*t^491 + 12*t^490 + 3*t^489 + 8*t^488 + 17*t^487 + 15*t^486 + 10*t^485 + 5*t^484 + 14*t^483 + 7*t^481 + 13*t^480 + 7*t^479 + 12*t^478 + 9*t^476 + 3*t^475 + 12*t^474 + 14*t^473 + 16*t^472 + 2*t^471 + 20*t^469 + 10*t^468 + 6*t^467 + 21*t^466 + 14*t^465 + 12*t^464 + 3*t^463 + 11*t^462 + 2*t^461 + 7*t^460 + 21*t^458 + t^456 + 20*t^455 + 7*t^454 + 12*t^453 + 3*t^452 + 11*t^451 + 4*t^450 + 9*t^449 + 22*t^448 + 10*t^447 + 16*t^446 + 14*t^445 + 4*t^444 + 12*t^443 + 7*t^442 + 2*t^441 + 22*t^440 + 15*t^439 + 17*t^438 + 21*t^437 + 3*t^435 + 16*t^434 + 22*t^433 + 10*t^432 + 15*t^431 + 6*t^430 + 9*t^429 + 3*t^428 + 16*t^426 + 8*t^425 + 20*t^424 + 20*t^423 + 7*t^422 + 9*t^421 + t^420 + t^419 + 5*t^418 + 12*t^417 + 4*t^416 + 20*t^415 + 17*t^414 + 13*t^412 + 6*t^410 + 17*t^409 + 7*t^408 + 15*t^407 + 11*t^406 + 12*t^405 + 20*t^404 + 14*t^403 + 21*t^402 + 16*t^401 + 5*t^400 + 6*t^399 + t^398 + 15*t^397 + 10*t^396 + 13*t^395 + 4*t^394 + 4*t^393 + 8*t^392 + 21*t^391 + 4*t^389 + 8*t^387 + 17*t^385 + 19*t^384 + 2*t^383 + 5*t^382 + 22*t^381 + 20*t^380 + 8*t^379 + 5*t^378 + 10*t^377 + 5*t^376 + 3*t^375 + 11*t^374 + t^373 + 9*t^372 + 15*t^371 + 22*t^370 + 10*t^369 + 16*t^368 + 9*t^364 + 8*t^363 + 2*t^362 + 19*t^361 + 14*t^360 + 18*t^359 + 8*t^358 + 18*t^357 + 19*t^356 + 22*t^355 + 13*t^354 + t^353 + 17*t^352 + 9*t^351 + 19*t^350 + 19*t^349 + 22*t^348 + 6*t^347 + 8*t^346 + 7*t^345 + 10*t^343 + 7*t^341 + 12*t^340 + 2*t^339 + 18*t^338 + 9*t^337 + 12*t^336 + 21*t^335 + 19*t^334 + 22*t^333 + 18*t^332 + 14*t^331 + 8*t^330 + 19*t^329 + 17*t^328 + 11*t^327 + 16*t^326 + 22*t^325 + 12*t^324 + 13*t^323 + 3*t^322 + 18*t^320 + 15*t^319 + 21*t^318 + 6*t^317 + 21*t^316 + 21*t^315 + 14*t^314 + 22*t^313 + 19*t^312 + 16*t^310 + 20*t^309 + 5*t^308 + 19*t^307 + 10*t^306 + 3*t^305 + 20*t^304 + 3*t^303 + t^302 + 15*t^301 + 12*t^300 + 14*t^299 + 10*t^297 + 2*t^296 + 2*t^295 + 14*t^294 + 3*t^293 + 13*t^292 + 21*t^291 + 5*t^290 + 2*t^289 + 18*t^288 + 12*t^287 + 9*t^286 + 22*t^285 + 15*t^284 + 10*t^283 + 2*t^282 + 11*t^281 + 19*t^280 + 11*t^279 + 8*t^278 + 16*t^277 + 16*t^276 + 8*t^274 + 16*t^273 + 2*t^272 + 21*t^271 + 6*t^270 + 19*t^269 + 4*t^268 + 21*t^267 + 10*t^266 + 19*t^265 + 14*t^264 + 18*t^263 + 10*t^262 + 17*t^261 + 4*t^260 + 7*t^259 + 2*t^258 + 12*t^257 + 16*t^256 + 11*t^255 + 17*t^254 + 7*t^253 + 15*t^251 + 4*t^250 + 3*t^249 + 12*t^248 + 14*t^247 + t^246 + 7*t^245 + 17*t^244 + 4*t^243 + 14*t^242 + 16*t^241 + 16*t^240 + 2*t^238 + 8*t^237 + 16*t^236 + 7*t^235 + 13*t^234 + 5*t^233 + 10*t^232 + 18*t^231 + 10*t^230 + 22*t^228 + 6*t^227 + 21*t^226 + 21*t^225 + 13*t^224 + 3*t^223 + 5*t^222 + 5*t^221 + 5*t^220 + 4*t^219 + 15*t^218 + 11*t^217 + 5*t^216 + 19*t^214 + 19*t^212 + 4*t^211 + 20*t^210 + 3*t^209 + 18*t^208 + 6*t^207 + 11*t^205 + 17*t^204 + 13*t^203 + 8*t^202 + 8*t^201 + 11*t^200 + t^199 + 4*t^198 + 18*t^197 + 22*t^196 + 21*t^195 + 4*t^194 + 4*t^193 + 9*t^192 + 22*t^191 + 19*t^189 + 4*t^188 + 7*t^187 + 2*t^186 + 9*t^185 + 10*t^184 + 10*t^182 + 5*t^181 + 21*t^180 + 2*t^179 + 7*t^178 + 17*t^177 + 13*t^176 + 8*t^175 + 6*t^174 + 7*t^173 + 7*t^172 + 22*t^171 + 4*t^170 + 7*t^169 + 21*t^168 + 17*t^167 + 2*t^164 + 22*t^163 + 16*t^162 + 5*t^161 + 11*t^159 + 2*t^158 + 3*t^157 + 11*t^156 + 17*t^155 + 18*t^154 + 9*t^153 + 9*t^152 + 14*t^151 + 10*t^150 + 12*t^149 + 21*t^148 + 4*t^147 + 15*t^146 + 17*t^145 + 10*t^144 + 17*t^143 + 9*t^142 + 14*t^141 + 20*t^140 + 13*t^139 + 4*t^138 + 15*t^136 + 14*t^135 + 14*t^134 + 22*t^133 + 2*t^132 + 3*t^131 + 20*t^130 + 20*t^129 + 21*t^128 + 9*t^127 + 8*t^126 + 3*t^125 + 7*t^124 + 14*t^123 + 22*t^122 + t^121 + 3*t^120 + 6*t^119 + 6*t^118 + 14*t^117 + 4*t^116 + 6*t^115 + 20*t^113 + 15*t^112 + 14*t^111 + 8*t^110 + 5*t^108 + 18*t^107 + 20*t^106 + 6*t^105 + 13*t^104 + 8*t^103 + 16*t^102 + 3*t^101 + 17*t^100 + 13*t^99 + 5*t^98 + 22*t^97 + 3*t^96 + 5*t^95 + 5*t^94 + 8*t^93 + t^92 + 14*t^90 + 3*t^89 + 15*t^88 + 11*t^87 + 3*t^86 + 6*t^85 + 7*t^84 + 4*t^83 + 5*t^82 + 12*t^81 + 13*t^80 + 14*t^79 + 20*t^78 + 10*t^77 + 4*t^76 + 10*t^75 + 19*t^74 + 11*t^73 + 17*t^72 + t^71 + 7*t^70 + 18*t^69 + 8*t^67 + 2*t^66 + 9*t^65 + 21*t^64 + 10*t^63 + 18*t^62 + 2*t^61 + 5*t^60 + 17*t^59 + 4*t^58 + 19*t^57 + 15*t^56 + 7*t^55 + 13*t^54 + 13*t^53 + 11*t^51 + 21*t^50 + 5*t^48 + 7*t^47 + 8*t^46 + 18*t^44 + 16*t^43 + 11*t^42 + 6*t^41 + 13*t^40 + 4*t^39 + 15*t^38 + 6*t^37 + 13*t^36 + t^35 + 6*t^34 + 15*t^33 + 21*t^32 + 2*t^31 + 6*t^30 + 9*t^29 + 18*t^27 + 4*t^26 + 3*t^24 + 13*t^23 + 19*t^21 + 3*t^20 + 7*t^19 + 3*t^18 + 17*t^17 + 17*t^16 + 10*t^15 + 21*t^14 + 8*t^13 + 16*t^12 + 5*t^10 + 18*t^9 + 16*t^8 + 20*t^7 + 22*t^6 + 13*t^3 + 15*t^2 + 2*t + 1)/t^505 


==> anc/minimal_polynomial_examples.m <==
//Compute n_{Q,i}
compute_n := function(i,d,p);
	return Ceiling( (p-1-i)*d /p);
end function;

//numbers n = -1 mod p with -a \geq n \geq -b 
negative_ones := function(a,b,p);
    return Ceiling(b/p)-Ceiling((a-1)/p);
end function;

//dim H^0(P^1,\ker V(n Q))
dim_kerVX := function(n,p); 
    return n - Ceiling(n/p);
end function;
    
//is a + d*k = 1 mod p for k<=i, for use in computing T
check_mults := function(a,d,i,p);
    k :=( (1-a)* Modinv(d,p)) mod p ;
    return not (k gt i);
end function;

//lower bounds over P^1: compute L(\pi,P^1) exactly
lower_bound := function(d,p);
    lowerbound:= 0;
    optimum:=0;
    
    for i in [0..p-1] do
        //dim of space
        domain:=0;
        
        //relations
        relations := 0;
        
        ai := compute_n(i,d,p);
        for j in [0..i] do
            domain:=domain+dim_kerVX(compute_n(j,d,p),p);
            relations := relations + negative_ones(compute_n(j,d,p)+1,ai + (i-j) * d,p);
    	end for;
        if domain-relations gt lowerbound then
            lowerbound := domain-relations; 
            optimum := i;   
    	end if;
            
    end for;
    //redprint "Opt",optimum;    
    return lowerbound;
end function;

pole_order := function(i,d,p);
	return Ceiling( (p-1-i)*d /p);
end function;

//for multiple poles, replace d+1 by sum of d's +1
compute_genus := function(d,p);
    return Integers()!((d+1-2) * (p-1)/2);
end function;

//need to treat choosing from 0 things as 1
modified_binomial := function(n,m);
    if n eq 0 then
        return 1;
    end if;
    return Binomial(n,m);
end function;

//function f defining extension, d, prime p, K coefficient field
//order the basis of differentials at t^{-2} dt, t^{-3} dt, ..., t^{-2} dt y, t^{-3} dt y, ...
build_matrix := function(f,d,FF);
    t := FF.1;  //generator of function field
    p := Characteristic(FF);
    g := compute_genus(d,p);
    elements := [ ]; //ordered going across columns one by one.  
    Q := Zeroes(t)[1]; //the point (0,0)

    indexes := [ ]; //the index of where the y^i differentials start
    count := 0;
    for i in [0..(p-1)] do
        Append(~indexes, count+1 ); // add one because of 1-based array indexing.  This is the only thing that will be changed when switching to C's 0-based indexing
        count := count + Max(pole_order(i,d,p)-1,0);
    end for;
    //we're building the matrix one column at a time, except we really are doing the transpose.  Some efficiency could be gained by building it in a different order using random access to an array instead of appending
// in that case, the indexes will be quite helpful

    if count ne g then
        print "Genus seems incompatible",count,g;
    end if;

    //build rows
    for i in [0..p-1] do
        for m in [2..pole_order(i,d,p)] do
            //get the part of Cartier( t^(-m) dt y^i) involving y^j
            for j in [0..p-1] do
                if j le i then
                    basic_expression := (-1)^(i-j) * f^(i-j) * modified_binomial(i,j) *t^(-m) ; //improvement: compute these all at once to avoid duplicating work
                    pseries:= Expand(basic_expression,Q:RelPrec:=d*p);  //write as power series centered at Q=0,  RelPrec says how many positive terms to compute
                    for k in [2..pole_order(j,d,p)] do
                        Append(~elements,Coefficient(pseries,p-1-p*k)); //coefficient of t^k dt y^j in Cartier( t^(-m) dt y^i )
                    end for;
                else
                    for k in [2..pole_order(j,d,p)] do
                        Append(~elements,0);  //automatically nothing here
                    end for;
                end if;
            end for;
        end for;
    end for;
    
    return elements;
end function;

//Compute the a-number of y^p -y = f, where f has a pole of degree d at 0
anumber := function(f,d,FF);
    elements := build_matrix(f,d,FF);
    g := compute_genus(d,Characteristic(FF));
    A := Transpose(Matrix(g,g,elements));
    return g-Rank(A);
end function;


rand_poly:=function(t,d,p) ;
    K:=GF(p);
    poly := t^(-d) ; //issue: what is t
    for i in [1..d-1] do
        if (i mod p ne 0) then
            poly := poly + Random(K)*t^(-i);
        end if;
    end for;
    return poly;
end function;


//Samples 100 random polynomials and returns percent with minimal a-number
sample_minimal:=function(d,p);
    count:=100;
    K:=GF(p);
    FF<t>:=FunctionField(K);
    lowerbound:=lower_bound(d,p);

    if (d mod p eq 0) then
	    return "Invalid";
    end if;

    min_count:=0;
    n :=0;
    while (n lt count) do
        n := n+1;
        f := rand_poly(t,d,p);
        if lowerbound eq anumber(f,d,FF) then
            min_count:= min_count + 1;
        end if;
    end while;

    return min_count;
end function;

//prints polynomials with d=np-1 and p<24 with minimal a-number to a text file
print_examples := function();
    for p in PrimesInInterval(3,23) do
        K := GF(p);
        R<t> := FunctionField(K);
        for deg in [2*p-1 .. p^2-2 by p] do

            minimal_found := false;
            while minimal_found eq false do

                h:=rand_poly(t,deg,p);
                minimal_found := anumber(h,deg,R) eq lower_bound(deg,p);

            end while;
            fprintf "listofpolynomials.txt", "%3o \n", h;
            printf "minimal found for p = %3o and d = %3o \n",p,deg;
        end for;
    end for;
end function;



